Flow views and infinite interval exchange transformations for recognizable substitutions

A flow view is the graph of a measurable conjugacy $\Phi$ between a substitution or S-adic subshift $(\Sigma,\sigma, \mu)$ and an exchange of infinitely many intervals in $([0,1], F, m)$, where $m$ is Lebesgue measure. A natural refining sequence of partitions of $\Sigma$ is transferred to $([0,1],m)$ using a canonical addressing scheme, a fixed dual substitution, and a shift-invariant probability measure $\mu$. On the flow view, $T \in \Sigma$ is shown horizontally at a height of $\Phi(T)$ using colored unit intervals to represent the letters. The infinite interval exchange transformation $F$ is well approximated by exchanges of finitely many intervals, making numeric and graphic methods possible. We prove that in certain cases a choice of dual substitution guarantees that $F$ is self-similar. We discuss why the spectral type of $\Phi \in L^2(\Sigma, \mu),$ is of particular interest. As an example of utility, some spectral results for constant-length substitutions are included.

==> Intro-dualsub2level.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    300756,       6745]
NotebookOptionsPosition[    295738,       6647]
NotebookOutlinePosition[    296254,       6667]
CellTagsIndexPosition[    296211,       6664]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Period - doubling images for my first IIET paper", "Title",
 CellChangeTimes->{{3.820778613098765*^9, 
  3.820778635413845*^9}},ExpressionUUID->"fc83ecb0-3054-458b-92e0-\
7aeae3f13b67"],

Cell[BoxData[{
 RowBox[{"<<", 
  "\"\</Users/nafrank/Dropbox \
(Personal)/Research-Code/TilingCode2020/OneDSubs2020v2beta.wl\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"<<", 
  "\"\</Users/nafrank/Dropbox \
(Personal)/Research-Code/TilingCode2020/qubitsubstitutions.wl\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD4Q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PDdual", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"flattertile", "[", "h_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "h"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "h"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"colscheme", "[", "type_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{".13", "+", 
      RowBox[{".88", 
       RowBox[{
        RowBox[{"(", "type", ")"}], "/", "3"}]}]}], ",", "1", ",", "1"}], 
    "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7833679519655323`*^9, 3.783367965635808*^9}, {
   3.783368411135331*^9, 3.783368417063263*^9}, {3.789992259736807*^9, 
   3.789992260623005*^9}, {3.790171596721726*^9, 3.790171618262594*^9}, {
   3.801225741011621*^9, 3.801225742533456*^9}, {3.805116503562108*^9, 
   3.8051165050771713`*^9}, {3.820424184102458*^9, 3.8204241870879593`*^9}, {
   3.820778903331828*^9, 3.8207789046885443`*^9}, {3.8207881748675957`*^9, 
   3.820788176152149*^9}, {3.820788209756155*^9, 3.820788260148443*^9}, {
   3.8207943347424383`*^9, 3.820794386343226*^9}, {3.8213666557562723`*^9, 
   3.821366679330307*^9}, {3.823273613432309*^9, 3.823273613944737*^9}, {
   3.823273653633219*^9, 3.823273695389621*^9}, {3.823274455623599*^9, 
   3.8232744570305653`*^9}, {3.8232928767644453`*^9, 3.8232929600798817`*^9}, 
   3.823296949486566*^9, {3.8239020893975573`*^9, 3.823902090208935*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6c6b2c1e-e985-431a-9eb3-6a74d3ee5034"],

Cell[CellGroupData[{

Cell["The substitution itself", "Section",
 CellChangeTimes->{{3.820778697902614*^9, 3.820778705305106*^9}, {
  3.8207881582161713`*^9, 
  3.820788158566948*^9}},ExpressionUUID->"ec2db6a5-2248-40a1-ba56-\
e600d21aa6c3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"subs", "=", "PD4Q"}], ";", 
  RowBox[{"NumIts", "=", "3"}], ";", 
  RowBox[{"opac", "=", "1"}], ";", 
  RowBox[{"ht", "=", ".2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yess", "=", 
   RowBox[{"QubitSupertilesA", "[", 
    RowBox[{"subs", ",", "NumIts"}], "]"}]}], ";", 
  RowBox[{"Yess", "=", 
   RowBox[{"GraphicsColumn", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"PatchToGraphicsA", "[", 
          RowBox[{
           RowBox[{"yess", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", "Polygon", ",", 
           RowBox[{"flattertile", "[", "ht", "]"}], ",", "bluegreen", ",", 
           RowBox[{"EdgeForm", "[", 
            RowBox[{"Thickness", "[", ".001", "]"}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Axes", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], ",", 
         RowBox[{"Ticks", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "5"}], "}"}]}], "}"}], "}"}]}], ",", 
         RowBox[{"TicksStyle", "\[Rule]", "Larger"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{".0", ",", "8.0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".1"}], ",", ".75"}], "}"}]}], "}"}]}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"NumIts", "+", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.82077868931079*^9, 3.820778709839954*^9}, 
   3.8207787538377733`*^9, 3.820788152722064*^9, {3.820788267173007*^9, 
   3.820788268145397*^9}, 3.820793962148891*^9, {3.820794280429031*^9, 
   3.820794285902623*^9}, {3.820794330252286*^9, 3.8207943320707073`*^9}, {
   3.820794392559977*^9, 3.820794470675417*^9}, {3.8207945422953176`*^9, 
   3.820794588674738*^9}, 3.820794690490789*^9, {3.820794748719166*^9, 
   3.820794811456863*^9}, {3.8207948524518147`*^9, 3.820794877358663*^9}, {
   3.820794949818527*^9, 3.82079520304027*^9}, {3.820795245425317*^9, 
   3.8207952457945023`*^9}, {3.820795279868478*^9, 3.820795280497951*^9}, {
   3.823273700645227*^9, 3.8232739224404984`*^9}, {3.823274094092784*^9, 
   3.823274139252233*^9}, {3.8232741776155777`*^9, 3.8232741802189207`*^9}, {
   3.823274225582652*^9, 3.82327425904016*^9}, {3.823274295394565*^9, 
   3.823274336432872*^9}, {3.823274460592413*^9, 3.823274471071707*^9}, {
   3.823274511106216*^9, 3.823274512421864*^9}, {3.823307002448512*^9, 
   3.823307017657887*^9}, {3.823307060351334*^9, 3.823307107175313*^9}, {
   3.823307206977293*^9, 3.823307207202655*^9}, {3.8233072809961576`*^9, 
   3.8233072813789597`*^9}},
 CellLabel->
  "In[670]:=",ExpressionUUID->"dadf3877-fd30-4a08-aa89-5c61107b2cae"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[
      {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
       GeometricTransformationBox[
        PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{5., 1.625}, {19.207812499999996`, 0.}},
      PlotRange->{{0., 8.}, {-0.1, 0.75}},
      Ticks->{{{0, 
          FormBox["1", TraditionalForm]}, {4, 
          FormBox["5", TraditionalForm]}}},
      TicksStyle->Larger], {170.9984096130058, -26.555363621554157}, 
     ImageScaled[{0.5, 0.5}], {325.71125640572535, 53.110727243108315}], 
    InsetBox[
     GraphicsBox[{
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{5., 1.625}, {19.207812499999996`, 0.}},
      PlotRange->{{0., 8.}, {-0.1, 0.75}},
      Ticks->{{{0, 
          FormBox["1", TraditionalForm]}, {4, 
          FormBox["5", TraditionalForm]}}},
      TicksStyle->Larger], {170.9984096130058, -79.66609086466246}, 
     ImageScaled[{0.5, 0.5}], {325.71125640572535, 53.110727243108315}], 
    InsetBox[
     GraphicsBox[{
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
       {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
       {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{5., 1.625}, {19.207812499999996`, 0.}},
      PlotRange->{{0., 8.}, {-0.1, 0.75}},
      Ticks->{{{0, 
          FormBox["1", TraditionalForm]}, {4, 
          FormBox["5", TraditionalForm]}}},
      TicksStyle->Larger], {170.9984096130058, -132.7768181077708}, 
     ImageScaled[{0.5, 0.5}], {325.71125640572535, 53.110727243108315}], 
    InsetBox[
     GraphicsBox[{
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
       {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {4, 0}]}, 
       {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {5, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {6, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {7, 0}]}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{5., 1.625}, {19.207812499999996`, 0.}},
      PlotRange->{{0., 8.}, {-0.1, 0.75}},
      Ticks->{{{0, 
          FormBox["1", TraditionalForm]}, {4, 
          FormBox["5", TraditionalForm]}}},
      TicksStyle->Larger], {170.9984096130058, -185.8875453508791}, 
     ImageScaled[{0.5, 0.5}], {325.71125640572535, 53.110727243108315}]}, {}},
  
  ImageSize->{
    UpTo[450], 
    UpTo[192]},
  PlotRange->{{0, 341.9968192260116}, {-212.44290897243326`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.8207951561305027`*^9, 3.82079520907535*^9}, 
   3.820795247037096*^9, 3.82079528125001*^9, 3.823273631014192*^9, 
   3.823273681045089*^9, {3.823273761716543*^9, 3.82327392312904*^9}, {
   3.823274119134762*^9, 3.823274141041869*^9}, 3.823274188919168*^9, {
   3.8232742465467176`*^9, 3.823274260781331*^9}, 3.8232742985068073`*^9, 
   3.823274337016816*^9, 3.8232744730962*^9, 3.823274514367404*^9, 
   3.823278590313445*^9, 3.823293118666216*^9, 3.8232950171565104`*^9, 
   3.823296960273446*^9, {3.8233069904165993`*^9, 3.823307020598578*^9}, {
   3.823307061843835*^9, 3.8233071080792313`*^9}, 3.823307210139151*^9, 
   3.823307282315424*^9, 3.823898093643196*^9},
 CellLabel->
  "Out[671]=",ExpressionUUID->"2f85dcdb-0bf1-4210-9a7a-369fc3f10aeb"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.823307072264069*^9, 
  3.823307074292363*^9}},ExpressionUUID->"1f893e10-f48d-4ccd-a442-\
636aefc9daf2"],

Cell[CellGroupData[{

Cell["\<\
The little supertile I\[CloseCurlyQuote]m addressing in section 3. I think I \
decided on (B2, A2, A1).\
\>", "Subsubsection",
 CellChangeTimes->{{3.823274583998966*^9, 
  3.823274641332437*^9}},ExpressionUUID->"0293c99e-0ade-4c1d-8b43-\
0942ac30065c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sup1", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<S(B2)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0.2"}], "}"}]}], "]"}], ",", 
      RowBox[{"PatchToGraphicsA", "[", 
       RowBox[{
        RowBox[{"yess", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "Polygon", ",", 
        RowBox[{"flattertile", "[", "ht", "]"}], ",", "bluegreen", ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"Thickness", "[", ".001", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "}"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", "Larger"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.0"}], ",", "6.0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".1"}], ",", "1.1"}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sup2", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<S(B2, A2)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0.2"}], "}"}]}], "]"}], ",", 
      RowBox[{"PatchToGraphicsA", "[", 
       RowBox[{
        RowBox[{"yess", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", "Polygon", ",", 
        RowBox[{"flattertile", "[", "ht", "]"}], ",", "bluegreen", ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"Thickness", "[", ".001", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], "}"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", "Larger"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{".0", ",", "8.0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".1"}], ",", "1.1"}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sup3", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<S(B2, A2, A1)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0.5"}], "}"}]}], "]"}], ",", 
      RowBox[{"PatchToGraphicsA", "[", 
       RowBox[{
        RowBox[{"yess", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "Polygon", ",", 
        RowBox[{"flattertile", "[", "ht", "]"}], ",", "bluegreen", ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"Thickness", "[", ".001", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], "}"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", "Larger"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{".0", ",", "8.0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".1"}], ",", "1.1"}], "}"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.820794631751211*^9, 3.820794687627706*^9}, 
   3.8232745564421797`*^9, {3.823274711519693*^9, 3.823274711874628*^9}, {
   3.823274745172576*^9, 3.823274864809064*^9}, {3.823274912976926*^9, 
   3.8232749159436827`*^9}, {3.8232750829577217`*^9, 3.823275090155319*^9}, {
   3.823275127776462*^9, 3.823275206099168*^9}, {3.823275331836616*^9, 
   3.823275384906727*^9}, {3.8232754262455807`*^9, 3.823275459057249*^9}, {
   3.823277735649253*^9, 3.8232777499254923`*^9}, {3.8232777849863987`*^9, 
   3.8232778146751432`*^9}, {3.8232778476987667`*^9, 3.823277892531592*^9}, {
   3.823277978463952*^9, 3.823278046173358*^9}, {3.823278089263061*^9, 
   3.8232781596120157`*^9}, {3.823278565194131*^9, 3.823278571231648*^9}, {
   3.823898064167851*^9, 3.823898077055934*^9}, {3.8238981517491913`*^9, 
   3.823898216545979*^9}, {3.823898248756363*^9, 3.823898261345105*^9}, {
   3.823898295484797*^9, 3.8238983467447033`*^9}},
 CellLabel->
  "In[704]:=",ExpressionUUID->"d85711fe-2c58-412c-b9cf-430569cbf8dd"],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    StyleBox["\<\"S(B2)\"\>",
     StripOnInput->False,
     FontSize->18], {4, 0.2}], {
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}}},
  Axes->{True, False},
  ImageSize->{248.1281249999987, Automatic},
  PlotRange->{{-2., 6.}, {-0.1, 1.1}},
  Ticks->{{{1, 
      FormBox["0", TraditionalForm]}}},
  TicksStyle->Larger]], "Output",
 CellChangeTimes->{
  3.82077882422304*^9, 3.82077891003508*^9, 3.820788272089759*^9, 
   3.8207939669216547`*^9, 3.820794286813912*^9, {3.82079439729112*^9, 
   3.820794407149189*^9}, 3.82079457438163*^9, 3.820794644362184*^9, 
   3.820794699289885*^9, 3.823274557943029*^9, 3.823274712473431*^9, {
   3.823274765764595*^9, 3.823274779272698*^9}, 3.8232748133807898`*^9, {
   3.823274845967341*^9, 3.8232748653926067`*^9}, 3.823274916814458*^9, 
   3.823275092620113*^9, {3.823275156505031*^9, 3.823275185868186*^9}, {
   3.823275334885569*^9, 3.823275386091558*^9}, {3.823275439012258*^9, 
   3.8232754632358*^9}, {3.8232777411601257`*^9, 3.823277750788355*^9}, {
   3.823277790477428*^9, 3.823277816751382*^9}, {3.8232778527784367`*^9, 
   3.823277894973246*^9}, 3.823277983139298*^9, {3.823278016884413*^9, 
   3.823278047759791*^9}, {3.823278105095118*^9, 3.82327811190175*^9}, {
   3.823278143875627*^9, 3.823278159992929*^9}, {3.823278582552631*^9, 
   3.823278593201798*^9}, 3.823296963658329*^9, {3.823898141453352*^9, 
   3.82389821816326*^9}, {3.823898253303154*^9, 3.8238983479747343`*^9}},
 CellLabel->
  "Out[704]=",ExpressionUUID->"6635828e-5db6-4d54-a99f-ed1e69d0d5fe"],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    StyleBox["\<\"S(B2, A2)\"\>",
     StripOnInput->False,
     FontSize->18], {6, 0.2}], {
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
    {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}}},
  Axes->{True, False},
  ImageSize->{248.1281249999987, Automatic},
  PlotRange->{{0., 8.}, {-0.1, 1.1}},
  Ticks->{{{3, 
      FormBox["0", TraditionalForm]}}},
  TicksStyle->Larger]], "Output",
 CellChangeTimes->{
  3.82077882422304*^9, 3.82077891003508*^9, 3.820788272089759*^9, 
   3.8207939669216547`*^9, 3.820794286813912*^9, {3.82079439729112*^9, 
   3.820794407149189*^9}, 3.82079457438163*^9, 3.820794644362184*^9, 
   3.820794699289885*^9, 3.823274557943029*^9, 3.823274712473431*^9, {
   3.823274765764595*^9, 3.823274779272698*^9}, 3.8232748133807898`*^9, {
   3.823274845967341*^9, 3.8232748653926067`*^9}, 3.823274916814458*^9, 
   3.823275092620113*^9, {3.823275156505031*^9, 3.823275185868186*^9}, {
   3.823275334885569*^9, 3.823275386091558*^9}, {3.823275439012258*^9, 
   3.8232754632358*^9}, {3.8232777411601257`*^9, 3.823277750788355*^9}, {
   3.823277790477428*^9, 3.823277816751382*^9}, {3.8232778527784367`*^9, 
   3.823277894973246*^9}, 3.823277983139298*^9, {3.823278016884413*^9, 
   3.823278047759791*^9}, {3.823278105095118*^9, 3.82327811190175*^9}, {
   3.823278143875627*^9, 3.823278159992929*^9}, {3.823278582552631*^9, 
   3.823278593201798*^9}, 3.823296963658329*^9, {3.823898141453352*^9, 
   3.82389821816326*^9}, {3.823898253303154*^9, 3.823898347982094*^9}},
 CellLabel->
  "Out[705]=",ExpressionUUID->"e3a52e26-66c4-45a7-a55d-5e05015a891a"],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    StyleBox["\<\"S(B2, A2, A1)\"\>",
     StripOnInput->False,
     FontSize->18], {6, 0.5}], {
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
    {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {4, 0}]}, 
    {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {5, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {6, 0}]}, 
    {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {7, 0}]}}},
  Axes->{True, False},
  ImageSize->{248.1281249999987, Automatic},
  PlotRange->{{0., 8.}, {-0.1, 1.1}},
  Ticks->{{{3, 
      FormBox["0", TraditionalForm]}}},
  TicksStyle->Larger]], "Output",
 CellChangeTimes->{
  3.82077882422304*^9, 3.82077891003508*^9, 3.820788272089759*^9, 
   3.8207939669216547`*^9, 3.820794286813912*^9, {3.82079439729112*^9, 
   3.820794407149189*^9}, 3.82079457438163*^9, 3.820794644362184*^9, 
   3.820794699289885*^9, 3.823274557943029*^9, 3.823274712473431*^9, {
   3.823274765764595*^9, 3.823274779272698*^9}, 3.8232748133807898`*^9, {
   3.823274845967341*^9, 3.8232748653926067`*^9}, 3.823274916814458*^9, 
   3.823275092620113*^9, {3.823275156505031*^9, 3.823275185868186*^9}, {
   3.823275334885569*^9, 3.823275386091558*^9}, {3.823275439012258*^9, 
   3.8232754632358*^9}, {3.8232777411601257`*^9, 3.823277750788355*^9}, {
   3.823277790477428*^9, 3.823277816751382*^9}, {3.8232778527784367`*^9, 
   3.823277894973246*^9}, 3.823277983139298*^9, {3.823278016884413*^9, 
   3.823278047759791*^9}, {3.823278105095118*^9, 3.82327811190175*^9}, {
   3.823278143875627*^9, 3.823278159992929*^9}, {3.823278582552631*^9, 
   3.823278593201798*^9}, 3.823296963658329*^9, {3.823898141453352*^9, 
   3.82389821816326*^9}, {3.823898253303154*^9, 3.823898347989192*^9}},
 CellLabel->
  "Out[706]=",ExpressionUUID->"281767da-157a-476d-96f7-a070e78837ec"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsColumn", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"sup1", ",", "sup2", ",", "sup3"}], "}"}], ",", 
   RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823278187626376*^9, 3.823278199706563*^9}, {
  3.823278649485402*^9, 3.823278726573764*^9}, {3.823278759020269*^9, 
  3.823278781850932*^9}},
 CellLabel->
  "In[707]:=",ExpressionUUID->"c462af7b-d49d-44c8-99df-ad6d723bf42b"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{InsetBox[
        StyleBox["\<\"S(B2)\"\>",
         StripOnInput->False,
         FontSize->18], {4, 0.2}], {
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{0.625, 1.625}, {19.15312499999999, 
       7.105427357601002*^-15}},
      PlotRange->{{-2., 6.}, {-0.1, 1.1}},
      Ticks->{{{1, 
          FormBox["0", TraditionalForm]}}},
      TicksStyle->Larger], {185.20690778755295, -35.865942183936134}, 
     ImageScaled[{0.5, 0.5}], {352.7750624524818, 71.73188436787227}], 
    InsetBox[
     GraphicsBox[{InsetBox[
        StyleBox["\<\"S(B2, A2)\"\>",
         StripOnInput->False,
         FontSize->18], {6, 0.2}], {
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
        {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{0.625, 1.625}, {19.15312499999999, 
       7.105427357601002*^-15}},
      PlotRange->{{0., 8.}, {-0.1, 1.1}},
      Ticks->{{{3, 
          FormBox["0", TraditionalForm]}}},
      TicksStyle->Larger], {185.20690778755295, -107.5978265518084}, 
     ImageScaled[{0.5, 0.5}], {352.7750624524818, 71.73188436787227}], 
    InsetBox[
     GraphicsBox[{InsetBox[
        StyleBox["\<\"S(B2, A2, A1)\"\>",
         StripOnInput->False,
         FontSize->18], {6, 0.5}], {
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
        {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {4, 0}]}, 
        {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {5, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {6, 0}]}, 
        {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {7, 0}]}}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{0.625, 1.625}, {19.15312499999999, 
       7.105427357601002*^-15}},
      PlotRange->{{0., 8.}, {-0.1, 1.1}},
      Ticks->{{{3, 
          FormBox["0", TraditionalForm]}}},
      TicksStyle->Larger], {185.20690778755295, -179.32971091968068}, 
     ImageScaled[{0.5, 0.5}], {352.7750624524818, 71.73188436787227}]}, {}},
  ImageSize->{
    UpTo[450], 
    UpTo[203]},
  PlotRange->{{0, 370.4138155751059}, {-215.1956531036168, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.823278200485557*^9, {3.823278660302445*^9, 3.8232787274384813`*^9}, {
   3.82327876012595*^9, 3.823278782775473*^9}, 3.823296972039732*^9, 
   3.823898175477603*^9, 3.823898315448473*^9, 3.823898352797611*^9},
 CellLabel->
  "Out[707]=",ExpressionUUID->"43ce40f9-140e-42ec-9f67-fc10f5ec61ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PatchToGraphicsv", "[", 
    RowBox[{
    "pch_", ",", "primtype_", ",", "tiles_", ",", "colormap_", ",", 
     "edgeinstruction_", ",", "opac_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edgeinstruction", ",", 
        RowBox[{"Hue", "[", 
         RowBox[{"colormap", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Opacity", "[", ".5", "]"}], ","}], "*)"}], 
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"primtype", "[", 
           RowBox[{"tiles", "[", 
            RowBox[{"[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "]"}], "\n", ",", 
          
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], ",", " ", 
     "pch"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.823278751396062*^9, {3.8232928364396353`*^9, 3.8232928534980164`*^9}, 
   3.823293003873226*^9, {3.82329304658748*^9, 3.823293078168894*^9}, {
   3.823293666930338*^9, 3.823293667307683*^9}, {3.8232937950546627`*^9, 
   3.823293804062323*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"fb171a54-62a8-48f5-a991-88c9c6b68ce4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Flow View construction images", "Section",
 CellChangeTimes->{
  3.820424738787904*^9, {3.820426949455336*^9, 
   3.8204269754674892`*^9}},ExpressionUUID->"cded535e-1225-449a-a964-\
5aaea2fd7d5c"],

Cell[CellGroupData[{

Cell["Making the little phi", "Subsubsection",
 CellChangeTimes->{{3.824167302404354*^9, 
  3.8241673194580183`*^9}},ExpressionUUID->"56638013-083c-458a-bc77-\
76115784599d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"th", "=", ".05"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Thickness", "[", "th", "]"}], ",", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "/", "3"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ll", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Thickness", "[", "th", "]"}], ",", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "3"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
    "}"}]}], ";", 
  RowBox[{"Atile", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"l", ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "\"\<0=\[Phi](A1)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "3"}], ",", "\"\<1/3=\[Phi](B1)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "\"\<1/2=\[Phi](B2)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "/", "3"}], ",", "\"\<2/3= \[Mu]([A])\>\"", ",", 
              ".1", ",", "Thick"}], "}"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], ",", 
       RowBox[{"TicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", "24", "]"}]}], ","}], "*)"}], " ", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Axes", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.125"}], ",", "1.01"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", ".1"}], ",", ".1"}], "}"}]}], "}"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"None", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "3"}], ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"2", "/", "3"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "\"\<\[Phi](A1)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "3"}], ",", "\"\<\[Phi](B1)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "\"\<\[Phi](B2)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "/", "3"}], ",", "\"\<\[Mu]([A])\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}]}], 
           "}"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "48", "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Btile", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"ll", ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Ticks", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "\"\<0=\[Phi](A2)\>\"", ",", 
               RowBox[{"{", 
                RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "3"}], ",", "\"\<1/3=\[Mu](B1)\>\"", ",", 
               RowBox[{"{", 
                RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",",
              "1"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], ",", 
        RowBox[{"TicksStyle", "\[Rule]", 
         RowBox[{"Directive", "[", "24", "]"}]}], ","}], "*)"}], " ", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.125"}], ",", "1.01"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", ".1"}], ",", ".1"}], "}"}]}], "}"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"None", ",", "None"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "3"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "\"\<\[Phi](A2)\>\"", ",", 
               RowBox[{"{", 
                RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "3"}], ",", "\"\<\[Mu]([B])\>\"", ",", 
               RowBox[{"{", 
                RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}]}], 
            "}"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"FrameTicksStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "48", "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"mf", "=", 
    RowBox[{"GraphicsRow", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Atile", ",", "Btile"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"mfA", "=", 
  RowBox[{"Graphics", "[", "Atile", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\</Users/nafrank/Dropbox \
(Personal)/Research-current/IIET/AAPaper1/phipartitionA.png\>\"", ",", 
    "mfA"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mfB", "=", 
  RowBox[{"Graphics", "[", "Btile", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\</Users/nafrank/Dropbox \
(Personal)/Research-current/IIET/AAPaper1/phipartitionB.png\>\"", ",", 
    "mfB"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.824167325090926*^9, 3.824167391304702*^9}, {
   3.824167423127613*^9, 3.824167561548267*^9}, {3.8241676323481417`*^9, 
   3.8241676543077183`*^9}, {3.8241676969572268`*^9, 3.824167737781055*^9}, {
   3.824167772063717*^9, 3.824167796893812*^9}, {3.824167852716299*^9, 
   3.8241678536178083`*^9}, {3.8241679636728563`*^9, 3.824168236872808*^9}, {
   3.8241683698663483`*^9, 3.824168437879342*^9}, {3.824168658181799*^9, 
   3.82416871290519*^9}, {3.824169132395636*^9, 3.824169149524322*^9}, {
   3.824169194138673*^9, 3.824169327127945*^9}, 3.824169391018379*^9, {
   3.824169439534007*^9, 3.824169498543612*^9}, {3.824169906993535*^9, 
   3.8241699459038963`*^9}, {3.8241700101282682`*^9, 
   3.8241700482563057`*^9}, {3.824170082871977*^9, 3.824170125367538*^9}, {
   3.8241701887296886`*^9, 3.824170287151643*^9}, {3.824170317260647*^9, 
   3.82417036852746*^9}, {3.824170464001523*^9, 3.8241705430210133`*^9}, {
   3.8241705741868277`*^9, 3.824170606020481*^9}, {3.824170710753166*^9, 
   3.8241707693381844`*^9}, {3.824170989086165*^9, 3.8241709992112713`*^9}, {
   3.824171117087803*^9, 3.824171122661697*^9}, {3.8241711597714043`*^9, 
   3.8241712022533207`*^9}, {3.824171347356948*^9, 3.824171477949225*^9}, {
   3.824171508151929*^9, 3.8241715608757563`*^9}, {3.824171620860358*^9, 
   3.824171677938752*^9}, {3.824171731050233*^9, 3.824171991583105*^9}, {
   3.8241720312126093`*^9, 3.824172036061743*^9}, 3.82417207918849*^9, 
   3.824204626738039*^9, {3.824204665431944*^9, 3.824204748249453*^9}, {
   3.824204778881324*^9, 3.824204854545375*^9}, {3.824205144142836*^9, 
   3.8242051655320463`*^9}, {3.824205198727886*^9, 3.824205221116589*^9}, {
   3.824205269662305*^9, 3.824205283808444*^9}, {3.824205326849078*^9, 
   3.824205337660913*^9}, {3.824247735199538*^9, 3.824247806633428*^9}, {
   3.824247838497313*^9, 3.824247919249174*^9}, {3.824248012084654*^9, 
   3.824248086662148*^9}, {3.82424813458527*^9, 3.824248163621353*^9}, {
   3.824248199049534*^9, 3.8242486500514812`*^9}, {3.824576940360231*^9, 
   3.824576988346202*^9}, {3.8245770458433647`*^9, 3.824577059194566*^9}, {
   3.824577097866664*^9, 3.824577148974626*^9}, {3.8245771851262207`*^9, 
   3.824577214824008*^9}, {3.82457739742938*^9, 3.8245774027728977`*^9}, {
   3.824577516893797*^9, 3.824577554356616*^9}, {3.824577611265478*^9, 
   3.824577619194306*^9}, {3.824577672044194*^9, 3.824577692142906*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"39b15bc2-5929-43e9-9a52-77f1cc64abbd"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.05], 
   LineBox[NCache[{{0, 0}, {Rational[2, 3], 0}}, {{0, 0}, {
      0.6666666666666666, 0}}]]},
  Frame->True,
  FrameTicks->{{None, None}, {{{0, 
       FormBox["0", TraditionalForm]}, {
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       FormBox[
        FractionBox["1", "3"], TraditionalForm]}, {
       NCache[
        Rational[1, 2], 0.5], 
       FormBox[
        FractionBox["1", "2"], TraditionalForm]}, {
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       FormBox[
        FractionBox["2", "3"], TraditionalForm]}, {1, 
       FormBox["1", TraditionalForm]}}, {{0, 
       FormBox["\"\[Phi](A1)\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}, {
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       FormBox["\"\[Phi](B1)\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}, {
       NCache[
        Rational[1, 2], 0.5], 
       FormBox["\"\[Phi](B2)\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}, {
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       FormBox["\"\[Mu]([A])\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}}}},
  FrameTicksStyle->Directive[48],
  ImageSize->Full,
  PlotRange->{{-0.125, 1.01}, {-0.1, 0.1}}]], "Output",
 CellChangeTimes->{
  3.824577119044155*^9, 3.824577149659246*^9, 3.824577234355695*^9, 
   3.824577404346128*^9, 3.824577522945238*^9, 3.824577555905203*^9, 
   3.824577627550253*^9, {3.824577678759616*^9, 3.824577693062007*^9}},
 CellLabel->
  "Out[602]=",ExpressionUUID->"27cb4b7a-a8bf-45dd-8123-5df7a93415d4"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.05], 
   LineBox[NCache[{{0, 0}, {Rational[1, 3], 0}}, {{0, 0}, {
      0.3333333333333333, 0}}]]},
  Frame->True,
  FrameTicks->{{None, None}, {{{0, 
       FormBox["0", TraditionalForm]}, {
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       FormBox[
        FractionBox["1", "3"], TraditionalForm]}, {1, 
       FormBox["1", TraditionalForm]}}, {{0, 
       FormBox["\"\[Phi](A2)\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}, {
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       FormBox["\"\[Mu]([B])\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}}}},
  FrameTicksStyle->Directive[48],
  ImageSize->Full,
  PlotRange->{{-0.125, 1.01}, {-0.1, 0.1}}]], "Output",
 CellChangeTimes->{
  3.824577119044155*^9, 3.824577149659246*^9, 3.824577234355695*^9, 
   3.824577404346128*^9, 3.824577522945238*^9, 3.824577555905203*^9, 
   3.824577627550253*^9, {3.824577678759616*^9, 3.824577693576919*^9}},
 CellLabel->
  "Out[604]=",ExpressionUUID->"b4f3b062-536f-4a67-abb6-fba4c5dee3e0"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8242485547947063`*^9},ExpressionUUID->"4ccca1b2-8827-45d9-9f6c-\
9ace1ea35bc4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.824168214164616*^9, 
  3.8241682152929373`*^9}},ExpressionUUID->"b5ddce71-8d5b-45c4-8eaf-\
3b72455df06c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Level 3 images demonstrating the shift", "Subsubsection",
 CellChangeTimes->{{3.823900919886856*^9, 
  3.82390096074403*^9}},ExpressionUUID->"c7521ea5-63ae-4833-8856-\
e1af434bccd5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tlens", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
    RowBox[{"1", "/", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"RectModel", "[", 
      RowBox[{
      "PD", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".005", ",", 
       ".1"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RectModel", "[", 
       RowBox[{
       "PD", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".005", ",", 
        "1"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", ".01", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", ".010"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.01"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}], ",", " ", 
          RowBox[{"2", "/", "3"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Large", "]"}]}], ","}], "*)"}], 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.804799789090438*^9, 3.8047998436102257`*^9}, {
   3.804800079039775*^9, 3.804800079384688*^9}, {3.804800120056508*^9, 
   3.8048001228056192`*^9}, {3.804800205061554*^9, 3.804800205663508*^9}, {
   3.8048745567972603`*^9, 3.804874673872388*^9}, {3.804874705210441*^9, 
   3.804874707116647*^9}, {3.804874780026918*^9, 3.8048748984867163`*^9}, {
   3.8048751917815237`*^9, 3.804875198019611*^9}, {3.804875271678008*^9, 
   3.804875274304758*^9}, {3.804875398356062*^9, 3.8048754139378033`*^9}, {
   3.805116015752927*^9, 3.8051160454985847`*^9}, {3.805116085099967*^9, 
   3.805116178360014*^9}, {3.805116217574726*^9, 3.805116262171562*^9}, {
   3.805116293010762*^9, 3.8051164227507477`*^9}, {3.805116582644788*^9, 
   3.805116613432263*^9}, {3.80511666798368*^9, 3.805116738594249*^9}, {
   3.805116978152664*^9, 3.8051170012466908`*^9}, {3.805117044131303*^9, 
   3.805117047964424*^9}, 3.805117078047061*^9, {3.805117294206319*^9, 
   3.8051173046661654`*^9}, {3.805117512976582*^9, 3.805117526990181*^9}, 
   3.8051211803094397`*^9, {3.805121317616427*^9, 3.8051213730890017`*^9}, 
   3.8051214062518263`*^9, {3.8053869236351957`*^9, 3.8053869244718313`*^9}, {
   3.8053869918851767`*^9, 3.805387020448666*^9}, {3.8053870851846857`*^9, 
   3.805387101741591*^9}, {3.805413184961108*^9, 3.80541325250659*^9}, {
   3.820427261851519*^9, 3.820427299275639*^9}, {3.8204273401482687`*^9, 
   3.820427345043659*^9}, 3.820427376806033*^9, 3.8204274374548473`*^9, {
   3.820427499110465*^9, 3.8204275328367558`*^9}, {3.820860098676179*^9, 
   3.820860109553173*^9}, 3.820860635992626*^9, 3.821367923807061*^9, {
   3.823279148812055*^9, 3.823279188315899*^9}, 3.823279231370747*^9, {
   3.823279274948892*^9, 3.823279281696801*^9}, {3.8232794479797697`*^9, 
   3.823279527339843*^9}, {3.8232795585336742`*^9, 3.823279562731155*^9}, {
   3.82389883154808*^9, 3.823898896793233*^9}, {3.823901932234623*^9, 
   3.823901934188055*^9}, {3.823901982060058*^9, 3.823901984276133*^9}, {
   3.823902039177094*^9, 3.823902039748695*^9}},
 CellLabel->
  "In[837]:=",ExpressionUUID->"51d0b5d3-ca1b-4bd1-a4e6-a8c8431c8f91"],

Cell[BoxData[
 GraphicsBox[{{{
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], {0, 0}]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 10], 0}, {0.1, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 5], 0}, {0.2, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[3, 10], 0}, {0.3, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[2, 5], 0}, {0.4, 0}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 2], 0}, {0.5, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[3, 5], 0}, {0.6, 0}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[7, 10], 0}, {0.7, 0}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[1, 12]}, {0, 0.08333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[1, 12]}, {0.2, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[1, 12]}, {0.3, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[1, 12]}, {0.4, 
        0.08333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[1, 12]}, {0.5, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 5], Rational[1, 12]}, {0.6, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[7, 10], Rational[1, 12]}, {0.7, 0.08333333333333333}]]
       }}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[1, 8]}, {-0.4, 0.125}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[1, 8]}, {-0.3, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[1, 8]}, {-0.2, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[1, 8]}, {-0.1, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[1, 8]}, {0, 0.125}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[1, 8]}, {0.1, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[1, 8]}, {0.2, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[1, 8]}, {0.3, 0.125}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[1, 6]}, {-0.4, 
        0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 6]}, {-0.3, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 6]}, {-0.2, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 6]}, {-0.1, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[1, 6]}, {0, 0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 6]}, {0.1, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 6]}, {0.2, 
        0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 6]}, {0.3, 
        0.16666666666666666`}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 5], Rational[1, 4]}, {-0.6, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[1, 4]}, {-0.5, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[1, 4]}, {-0.4, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 4]}, {-0.3, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 4]}, {-0.2, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 4]}, {-0.1, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{0, Rational[1, 4]}, {0, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 4]}, {0.1, 0.25}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[2, 3]}, {-0.1, 
        0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[2, 3]}, {0, 0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[2, 3]}, {0.1, 0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[2, 3]}, {0.2, 
        0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[2, 3]}, {0.3, 0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[2, 3]}, {0.4, 
        0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 2], Rational[2, 3]}, {0.5, 
        0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 5], Rational[2, 3]}, {0.6, 
        0.6666666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[3, 4]}, {-0.1, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], NCache[{0, Rational[3, 4]}, {0, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[3, 4]}, {0.1, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[3, 4]}, {0.2, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[3, 4]}, {0.3, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[3, 4]}, {0.4, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[3, 4]}, {0.5, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 5], Rational[3, 4]}, {0.6, 0.75}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[19, 24]}, {-0.5, 
        0.7916666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[19, 24]}, {-0.4, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[19, 24]}, {-0.3, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[19, 24]}, {-0.2, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[19, 24]}, {-0.1, 
        0.7916666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[19, 24]}, {0, 0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[19, 24]}, {0.1, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[19, 24]}, {0.2, 
        0.7916666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[5, 6]}, {-0.5, 
        0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[5, 6]}, {-0.4, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[5, 6]}, {-0.3, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[5, 6]}, {-0.2, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[5, 6]}, {-0.1, 
        0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[5, 6]}, {0, 0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[5, 6]}, {0.1, 0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[5, 6]}, {0.2, 
        0.8333333333333334}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-7, 10], Rational[11, 12]}, {-0.7, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 5], Rational[11, 12]}, {-0.6, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[11, 12]}, {-0.5, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[11, 12]}, {-0.4, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[11, 12]}, {-0.3, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[11, 12]}, {-0.2, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[11, 12]}, {-0.1, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[11, 12]}, {0, 0.9166666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 3]}, {-0.2, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 3]}, {-0.1, 
        0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 3]}, {0.1, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 3]}, {0.2, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 3]}, {0.3, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[1, 3]}, {0.4, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 2], Rational[1, 3]}, {0.5, 
        0.3333333333333333}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[5, 12]}, {-0.2, 
        0.4166666666666667}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[5, 12]}, {-0.1, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[5, 12]}, {0, 0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[5, 12]}, {0.1, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[5, 12]}, {0.2, 0.4166666666666667}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[5, 12]}, {0.3, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[5, 12]}, {0.4, 0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[5, 12]}, {0.5, 
        0.4166666666666667}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 5], Rational[11, 24]}, {-0.6, 
        0.4583333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[11, 24]}, {-0.5, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[11, 24]}, {-0.4, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[11, 24]}, {-0.3, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[11, 24]}, {-0.2, 
        0.4583333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[11, 24]}, {-0.1, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[11, 24]}, {0, 0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[11, 24]}, {0.1, 
        0.4583333333333333}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 2]}, {-0.3, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 2]}, {-0.2, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 2]}, {-0.1, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{0, Rational[1, 2]}, {0, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 2]}, {0.1, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 2]}, {0.2, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 2]}, {0.3, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[1, 2]}, {0.4, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[7, 12]}, {-0.3, 
        0.5833333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[7, 12]}, {-0.2, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[7, 12]}, {-0.1, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[7, 12]}, {0, 0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[7, 12]}, {0.1, 
        0.5833333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[7, 12]}, {0.2, 0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[7, 12]}, {0.3, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[7, 12]}, {0.4, 
        0.5833333333333334}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-7, 10], Rational[5, 8]}, {-0.7, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 5], Rational[5, 8]}, {-0.6, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[5, 8]}, {-0.5, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[5, 8]}, {-0.4, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[5, 8]}, {-0.3, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[5, 8]}, {-0.2, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[5, 8]}, {-0.1, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[5, 8]}, {0, 0.625}]]}}}, {
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-3, 10], Rational[1, 2]}, {-0.3, 0.5}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-1, 5], Rational[1, 2]}, {-0.2, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-1, 10], Rational[1, 2]}, {-0.1, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], NCache[{0, Rational[1, 2]}, {0, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[1, 10], Rational[1, 2]}, {0.1, 0.5}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[1, 5], Rational[1, 2]}, {0.2, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[3, 10], Rational[1, 2]}, {0.3, 0.5}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[2, 5], Rational[1, 2]}, {0.4, 0.5}]]}}, 
   {Thickness[0.01], LineBox[{{0, -0.01}, {0, 1.01}}]}},
  Axes->{True, True},
  ImageSize->Large,
  Ticks->None]], "Output",
 CellChangeTimes->{{3.823279150667926*^9, 3.8232791903580637`*^9}, 
   3.8232792321320667`*^9, {3.8232792768673983`*^9, 3.8232792823623037`*^9}, {
   3.823279458451283*^9, 3.82327952795481*^9}, 3.823279564021098*^9, 
   3.8238988352723837`*^9, {3.823898874770585*^9, 3.823898897996233*^9}, 
   3.823901936407116*^9, 3.8239019852356873`*^9, 3.823902040747855*^9},
 CellLabel->
  "Out[838]=",ExpressionUUID->"d6aeef15-9559-4bef-b77b-9f851eae6f1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tlens", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
    RowBox[{"1", "/", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"RectModel", "[", 
      RowBox[{
      "PD", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".005", ",", 
       ".1"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RectModel", "[", 
       RowBox[{
       "PD", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".005", ",", 
        "1"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", ".01", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", ".010"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.01"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}], ",", " ", 
          RowBox[{"2", "/", "3"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Large", "]"}]}], ","}], "*)"}], 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.804799789090438*^9, 3.8047998436102257`*^9}, {
   3.804800079039775*^9, 3.804800079384688*^9}, {3.804800120056508*^9, 
   3.8048001228056192`*^9}, {3.804800205061554*^9, 3.804800205663508*^9}, {
   3.8048745567972603`*^9, 3.804874673872388*^9}, {3.804874705210441*^9, 
   3.804874707116647*^9}, {3.804874780026918*^9, 3.8048748984867163`*^9}, {
   3.8048751917815237`*^9, 3.804875198019611*^9}, {3.804875271678008*^9, 
   3.804875274304758*^9}, {3.804875398356062*^9, 3.8048754139378033`*^9}, {
   3.805116015752927*^9, 3.8051160454985847`*^9}, {3.805116085099967*^9, 
   3.805116178360014*^9}, {3.805116217574726*^9, 3.805116262171562*^9}, {
   3.805116293010762*^9, 3.8051164227507477`*^9}, {3.805116582644788*^9, 
   3.805116613432263*^9}, {3.80511666798368*^9, 3.805116738594249*^9}, {
   3.805116978152664*^9, 3.8051170012466908`*^9}, {3.805117044131303*^9, 
   3.805117047964424*^9}, 3.805117078047061*^9, {3.805117294206319*^9, 
   3.8051173046661654`*^9}, {3.805117512976582*^9, 3.805117526990181*^9}, 
   3.8051211803094397`*^9, {3.805121317616427*^9, 3.8051213730890017`*^9}, 
   3.8051214062518263`*^9, {3.8053869236351957`*^9, 3.8053869244718313`*^9}, {
   3.8053869918851767`*^9, 3.805387020448666*^9}, {3.8053870851846857`*^9, 
   3.805387101741591*^9}, {3.805413184961108*^9, 3.80541325250659*^9}, {
   3.820427261851519*^9, 3.820427299275639*^9}, {3.8204273401482687`*^9, 
   3.820427345043659*^9}, 3.820427376806033*^9, 3.8204274374548473`*^9, {
   3.820427499110465*^9, 3.8204275328367558`*^9}, {3.820860098676179*^9, 
   3.820860109553173*^9}, 3.820860635992626*^9, 3.821367923807061*^9, {
   3.823279148812055*^9, 3.823279188315899*^9}, 3.823279231370747*^9, {
   3.823279274948892*^9, 3.823279281696801*^9}, {3.8232794479797697`*^9, 
   3.823279527339843*^9}, {3.8232795585336742`*^9, 3.823279562731155*^9}, {
   3.82389883154808*^9, 3.823898896793233*^9}, {3.823900970883967*^9, 
   3.8239010080525713`*^9}, {3.823901126360526*^9, 3.823901128888204*^9}, {
   3.8239019586012487`*^9, 3.823901996683556*^9}},
 CellLabel->
  "In[835]:=",ExpressionUUID->"32cd3ab4-f6fe-4235-9131-533e2fe0567f"],

Cell[BoxData[
 GraphicsBox[{{{
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], {0, 0}]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 10], 0}, {0.1, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 5], 0}, {0.2, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[3, 10], 0}, {0.3, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[2, 5], 0}, {0.4, 0}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 2], 0}, {0.5, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[3, 5], 0}, {0.6, 0}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[7, 10], 0}, {0.7, 0}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[1, 12]}, {0, 0.08333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[1, 12]}, {0.2, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[1, 12]}, {0.3, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[1, 12]}, {0.4, 
        0.08333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[1, 12]}, {0.5, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 5], Rational[1, 12]}, {0.6, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[7, 10], Rational[1, 12]}, {0.7, 0.08333333333333333}]]
       }}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[1, 8]}, {-0.4, 0.125}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[1, 8]}, {-0.3, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[1, 8]}, {-0.2, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[1, 8]}, {-0.1, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[1, 8]}, {0, 0.125}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[1, 8]}, {0.1, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[1, 8]}, {0.2, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[1, 8]}, {0.3, 0.125}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[1, 6]}, {-0.4, 
        0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 6]}, {-0.3, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 6]}, {-0.2, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 6]}, {-0.1, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[1, 6]}, {0, 0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 6]}, {0.1, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 6]}, {0.2, 
        0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 6]}, {0.3, 
        0.16666666666666666`}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 5], Rational[1, 4]}, {-0.6, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[1, 4]}, {-0.5, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[1, 4]}, {-0.4, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 4]}, {-0.3, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 4]}, {-0.2, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 4]}, {-0.1, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{0, Rational[1, 4]}, {0, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 4]}, {0.1, 0.25}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[2, 3]}, {-0.1, 
        0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[2, 3]}, {0, 0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[2, 3]}, {0.1, 0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[2, 3]}, {0.2, 
        0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[2, 3]}, {0.3, 0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[2, 3]}, {0.4, 
        0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 2], Rational[2, 3]}, {0.5, 
        0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 5], Rational[2, 3]}, {0.6, 
        0.6666666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[3, 4]}, {-0.1, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], NCache[{0, Rational[3, 4]}, {0, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[3, 4]}, {0.1, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[3, 4]}, {0.2, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[3, 4]}, {0.3, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[3, 4]}, {0.4, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[3, 4]}, {0.5, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 5], Rational[3, 4]}, {0.6, 0.75}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[19, 24]}, {-0.5, 
        0.7916666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[19, 24]}, {-0.4, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[19, 24]}, {-0.3, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[19, 24]}, {-0.2, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[19, 24]}, {-0.1, 
        0.7916666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[19, 24]}, {0, 0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[19, 24]}, {0.1, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[19, 24]}, {0.2, 
        0.7916666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[5, 6]}, {-0.5, 
        0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[5, 6]}, {-0.4, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[5, 6]}, {-0.3, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[5, 6]}, {-0.2, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[5, 6]}, {-0.1, 
        0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[5, 6]}, {0, 0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[5, 6]}, {0.1, 0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[5, 6]}, {0.2, 
        0.8333333333333334}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-7, 10], Rational[11, 12]}, {-0.7, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 5], Rational[11, 12]}, {-0.6, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[11, 12]}, {-0.5, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[11, 12]}, {-0.4, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[11, 12]}, {-0.3, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[11, 12]}, {-0.2, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[11, 12]}, {-0.1, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[11, 12]}, {0, 0.9166666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 3]}, {-0.2, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 3]}, {-0.1, 
        0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 3]}, {0.1, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 3]}, {0.2, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 3]}, {0.3, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[1, 3]}, {0.4, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 2], Rational[1, 3]}, {0.5, 
        0.3333333333333333}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[5, 12]}, {-0.2, 
        0.4166666666666667}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[5, 12]}, {-0.1, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[5, 12]}, {0, 0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[5, 12]}, {0.1, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[5, 12]}, {0.2, 0.4166666666666667}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[5, 12]}, {0.3, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[5, 12]}, {0.4, 0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[5, 12]}, {0.5, 
        0.4166666666666667}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 5], Rational[11, 24]}, {-0.6, 
        0.4583333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[11, 24]}, {-0.5, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[11, 24]}, {-0.4, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[11, 24]}, {-0.3, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[11, 24]}, {-0.2, 
        0.4583333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[11, 24]}, {-0.1, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[11, 24]}, {0, 0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[11, 24]}, {0.1, 
        0.4583333333333333}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 2]}, {-0.3, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 2]}, {-0.2, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 2]}, {-0.1, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{0, Rational[1, 2]}, {0, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 2]}, {0.1, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 2]}, {0.2, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 2]}, {0.3, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[1, 2]}, {0.4, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[7, 12]}, {-0.3, 
        0.5833333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[7, 12]}, {-0.2, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[7, 12]}, {-0.1, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[7, 12]}, {0, 0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[7, 12]}, {0.1, 
        0.5833333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[7, 12]}, {0.2, 0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[7, 12]}, {0.3, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[7, 12]}, {0.4, 
        0.5833333333333334}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-7, 10], Rational[5, 8]}, {-0.7, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 5], Rational[5, 8]}, {-0.6, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[5, 8]}, {-0.5, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[5, 8]}, {-0.4, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[5, 8]}, {-0.3, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[5, 8]}, {-0.2, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[5, 8]}, {-0.1, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[5, 8]}, {0, 0.625}]]}}}, {
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-2, 5], Rational[1, 6]}, {-0.4, 
       0.16666666666666666`}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-3, 10], Rational[1, 6]}, {-0.3, 
       0.16666666666666666`}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-1, 5], Rational[1, 6]}, {-0.2, 
       0.16666666666666666`}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-1, 10], Rational[1, 6]}, {-0.1, 
       0.16666666666666666`}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{0, Rational[1, 6]}, {0, 0.16666666666666666`}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[1, 10], Rational[1, 6]}, {0.1, 
       0.16666666666666666`}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[1, 5], Rational[1, 6]}, {0.2, 0.16666666666666666`}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[3, 10], Rational[1, 6]}, {0.3, 
       0.16666666666666666`}]]}}, 
   {Thickness[0.01], LineBox[{{0, -0.01}, {0, 1.01}}]}},
  Axes->{True, True},
  ImageSize->Large,
  Ticks->None]], "Output",
 CellChangeTimes->{{3.823900974414793*^9, 3.823901008579938*^9}, {
  3.823901941148676*^9, 3.823901997271096*^9}},
 CellLabel->
  "Out[836]=",ExpressionUUID->"e01b14d5-e899-4095-a4bd-0a072863cafc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[OpenCurlyDoubleQuote]Final results\[CloseCurlyDoubleQuote] ", \
"Subsubsection",
 CellChangeTimes->{{3.823898882201846*^9, 3.823898885137101*^9}, {
  3.823965312929966*^9, 3.823965328785872*^9}, {3.824565517878243*^9, 
  3.8245655418272123`*^9}},ExpressionUUID->"8a21711c-aa3a-4228-a60c-\
e9fe8a028382"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sbs", "=", "PD"}], ";", 
  RowBox[{"nm", "=", "6"}], ";", 
  RowBox[{"extended", "=", 
   RowBox[{"MkIIET2", "[", 
    RowBox[{"sbs", ",", "nm"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iietmain", "[", "x_", "]"}], "=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "-", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "<", "x", " ", "<", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"extended", ",", "1"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PDiietg", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"iietmain", "[", "x", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "0.0"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Exclusions", "\[Rule]", "None"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"FontSize", "\[Rule]", "22"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"FontSize", "\[Rule]", "22"}]}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightYellow"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.819381868703003*^9, 3.81938187057191*^9}, {
   3.8193819567331877`*^9, 3.819382013686879*^9}, {3.819382283223856*^9, 
   3.819382400465844*^9}, {3.819382431640093*^9, 3.819382452930892*^9}, {
   3.819382587802244*^9, 3.8193827557408752`*^9}, {3.819382810110331*^9, 
   3.819382860817477*^9}, {3.819383042641348*^9, 3.819383079985544*^9}, {
   3.819383129467703*^9, 3.819383140019767*^9}, {3.819383220313635*^9, 
   3.819383220601966*^9}, {3.82386329204392*^9, 3.823863449311648*^9}, {
   3.823863576158175*^9, 3.8238636188198347`*^9}, {3.823863665607499*^9, 
   3.823863684244851*^9}, {3.8238637664334297`*^9, 3.823863845820526*^9}, {
   3.823863898580652*^9, 3.823864048723234*^9}, {3.823864079876341*^9, 
   3.823864087774713*^9}, 3.823864162811236*^9, {3.8238642187189083`*^9, 
   3.8238642827313337`*^9}, {3.823864447807542*^9, 3.823864450000901*^9}, {
   3.8238655588645353`*^9, 3.823865584464197*^9}, {3.8238658185513363`*^9, 
   3.823865903568287*^9}, {3.823869981786584*^9, 3.823869982430338*^9}, {
   3.823870325645225*^9, 3.8238703331036377`*^9}, {3.823870431926448*^9, 
   3.823870434316845*^9}, {3.8238705637484493`*^9, 3.823870610518526*^9}, {
   3.823870640783598*^9, 3.823870700357271*^9}, {3.823870831442672*^9, 
   3.823870834230811*^9}, {3.82387096482909*^9, 3.8238710189489527`*^9}, {
   3.823871259175168*^9, 3.823871299718996*^9}, {3.823872465176229*^9, 
   3.823872532487727*^9}, {3.823874160086796*^9, 3.823874161498473*^9}, {
   3.8239651261181707`*^9, 3.8239651822316017`*^9}, {3.823965400139182*^9, 
   3.823965408807877*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"b82601f4-7dec-459e-81b0-54b050c49130"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVWXk4lG8XVipLfrIkqSRLktCmUHIrighZCiWpJBUqUREhkRASEhIhLbKF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       "]]},
     Annotation[#, "Charting`Private`Tag$13335#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->{{
     Thickness[Large], FontSize -> 22}, {
     Thickness[Large], FontSize -> 22}},
  Background->RGBColor[1, 1, 0.85],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1}, {0., 0.999845515233375}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.82396513633533*^9, 3.8239651828802423`*^9}, 
   3.823965410269533*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"5928bc63-192b-4686-92dd-10cd85124954"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sbs", "=", "PD"}], ";", 
  RowBox[{"tlens", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"BasicData", "[", "sbs", "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], "/", "10"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PDflowg", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RectModel", "[", 
        RowBox[{
        "sbs", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".000", ",", 
         "1"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", ".01", "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", ".00"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1.0"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", ".01"}], ",", "1.01"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"PDflowg", ",", "PDiietg"}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.804799789090438*^9, 3.8047998436102257`*^9}, {
   3.804800079039775*^9, 3.804800079384688*^9}, {3.804800120056508*^9, 
   3.8048001228056192`*^9}, {3.804800205061554*^9, 3.804800205663508*^9}, {
   3.8048745567972603`*^9, 3.804874673872388*^9}, {3.804874705210441*^9, 
   3.804874707116647*^9}, {3.804874780026918*^9, 3.8048748984867163`*^9}, {
   3.8048751917815237`*^9, 3.804875198019611*^9}, {3.804875271678008*^9, 
   3.804875274304758*^9}, {3.804875398356062*^9, 3.8048754139378033`*^9}, {
   3.805116015752927*^9, 3.8051160454985847`*^9}, {3.805116085099967*^9, 
   3.805116178360014*^9}, {3.805116217574726*^9, 3.805116262171562*^9}, {
   3.805116293010762*^9, 3.8051164227507477`*^9}, {3.805116582644788*^9, 
   3.805116613432263*^9}, {3.80511666798368*^9, 3.805116738594249*^9}, {
   3.805116978152664*^9, 3.8051170012466908`*^9}, {3.805117044131303*^9, 
   3.805117047964424*^9}, 3.805117078047061*^9, 3.805117570889081*^9, 
   3.805117639070557*^9, {3.805125297276174*^9, 3.805125343805423*^9}, {
   3.805125383293923*^9, 3.805125425429762*^9}, {3.805125457894479*^9, 
   3.805125513179339*^9}, {3.80512557922101*^9, 3.8051255820217*^9}, {
   3.805125618296723*^9, 3.8051256398647223`*^9}, {3.805125688947818*^9, 
   3.805125782501328*^9}, {3.805125821156283*^9, 3.8051258527387543`*^9}, 
   3.805125942335981*^9, {3.805384854484129*^9, 3.805384857999304*^9}, {
   3.805384893849566*^9, 3.805384898563827*^9}, {3.805385071680799*^9, 
   3.805385121996099*^9}, {3.8053851792537403`*^9, 3.805385185203615*^9}, {
   3.805385238679248*^9, 3.80538524917873*^9}, {3.8053852834019623`*^9, 
   3.805385297839447*^9}, {3.805385363163775*^9, 3.805385425842345*^9}, 
   3.805385470962722*^9, {3.8053855178580027`*^9, 3.805385546345992*^9}, {
   3.8053855827639523`*^9, 3.805385598477407*^9}, {3.80538566762669*^9, 
   3.8053856729660063`*^9}, {3.805385838392642*^9, 3.805385859805818*^9}, {
   3.805385917769733*^9, 3.805385935191977*^9}, {3.805413534407587*^9, 
   3.805413543771473*^9}, {3.805413602541854*^9, 3.805413602907558*^9}, {
   3.8208766674531717`*^9, 3.820876674209124*^9}, {3.82389990993742*^9, 
   3.823900024760211*^9}, {3.82390007182749*^9, 3.823900170395754*^9}, 
   3.823900201009336*^9, {3.8239002785541773`*^9, 3.8239002793465357`*^9}, {
   3.82390032064781*^9, 3.823900353750333*^9}, {3.823900402011747*^9, 
   3.8239004407962914`*^9}, {3.823900519371784*^9, 3.823900520165152*^9}, {
   3.823900593392076*^9, 3.823900594618515*^9}, {3.82390069240434*^9, 
   3.823900701171505*^9}, {3.823900731718058*^9, 3.8239007435129623`*^9}, {
   3.8239093402071657`*^9, 3.823909340595636*^9}, {3.823909420488406*^9, 
   3.823909424354656*^9}, {3.823909654227426*^9, 3.823909672390731*^9}, {
   3.82390982992087*^9, 3.823909859575984*^9}, {3.823913350090302*^9, 
   3.823913350447042*^9}, {3.8239607939800997`*^9, 3.823960875017086*^9}, {
   3.823961025444018*^9, 3.823961043342952*^9}, {3.8239611100562553`*^9, 
   3.82396111057908*^9}, {3.8239615251437674`*^9, 3.823961527570854*^9}, {
   3.823965333475211*^9, 3.823965362601475*^9}, {3.823965432291519*^9, 
   3.8239654675264797`*^9}, {3.82396568165939*^9, 3.823965686211913*^9}, {
   3.823965723546565*^9, 3.823965788492783*^9}, {3.823965855742158*^9, 
   3.823965885025547*^9}, {3.823965945897756*^9, 3.823965956057968*^9}, {
   3.823965997743793*^9, 3.823966002648122*^9}, {3.823966073203669*^9, 
   3.823966117981896*^9}, {3.823967206732011*^9, 3.823967207963994*^9}, {
   3.82396949130262*^9, 3.823969495911764*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"0e9e2d64-a47f-4bfc-b7e8-5234b76097dd"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], {0, 0}]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], NCache[{Rational[1, 10], 0}, {0.1, 0}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], 0}, {0.2, 0}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], NCache[{Rational[3, 10], 0}, {0.3, 0}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[2, 5], 0}, {0.4, 0}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 2], 0}, {0.5, 0}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 5], 0}, {0.6, 0}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[7, 10], 0}, {0.7, 0}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[1, 12]}, {0, 0.08333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[1, 12]}, {0.2, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[1, 12]}, {0.3, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[2, 5], Rational[1, 12]}, {0.4, 
            0.08333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 2], Rational[1, 12]}, {0.5, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 5], Rational[1, 12]}, {0.6, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[7, 10], Rational[1, 12]}, {0.7, 
            0.08333333333333333}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-2, 5], Rational[1, 8]}, {-0.4, 0.125}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[1, 8]}, {-0.3, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[1, 8]}, {-0.2, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[1, 8]}, {-0.1, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[1, 8]}, {0, 0.125}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[1, 8]}, {0.1, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[1, 8]}, {0.2, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[1, 8]}, {0.3, 0.125}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-2, 5], Rational[1, 6]}, {-0.4, 
            0.16666666666666666`}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[1, 6]}, {-0.3, 
            0.16666666666666666`}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[1, 6]}, {-0.2, 
            0.16666666666666666`}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[1, 6]}, {-0.1, 
            0.16666666666666666`}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[1, 6]}, {0, 0.16666666666666666`}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[1, 6]}, {0.1, 
            0.16666666666666666`}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[1, 6]}, {0.2, 
            0.16666666666666666`}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 10], Rational[1, 6]}, {0.3, 
            0.16666666666666666`}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 5], Rational[1, 4]}, {-0.6, 0.25}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 2], Rational[1, 4]}, {-0.5, 0.25}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-2, 5], Rational[1, 4]}, {-0.4, 0.25}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[1, 4]}, {-0.3, 0.25}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[1, 4]}, {-0.2, 0.25}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[1, 4]}, {-0.1, 0.25}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], NCache[{0, Rational[1, 4]}, {0, 0.25}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[1, 4]}, {0.1, 0.25}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[2, 3]}, {-0.1, 
            0.6666666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[2, 3]}, {0, 0.6666666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[2, 3]}, {0.1, 
            0.6666666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[2, 3]}, {0.2, 
            0.6666666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 10], Rational[2, 3]}, {0.3, 
            0.6666666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[2, 5], Rational[2, 3]}, {0.4, 
            0.6666666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 2], Rational[2, 3]}, {0.5, 
            0.6666666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 5], Rational[2, 3]}, {0.6, 
            0.6666666666666666}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[3, 4]}, {-0.1, 0.75}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[3, 4]}, {0, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[3, 4]}, {0.1, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[3, 4]}, {0.2, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[3, 4]}, {0.3, 0.75}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[2, 5], Rational[3, 4]}, {0.4, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 2], Rational[3, 4]}, {0.5, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 5], Rational[3, 4]}, {0.6, 0.75}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 2], Rational[19, 24]}, {-0.5, 
            0.7916666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-2, 5], Rational[19, 24]}, {-0.4, 
            0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[19, 24]}, {-0.3, 
            0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[19, 24]}, {-0.2, 
            0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[19, 24]}, {-0.1, 
            0.7916666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[19, 24]}, {0, 0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[19, 24]}, {0.1, 
            0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[19, 24]}, {0.2, 
            0.7916666666666666}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 2], Rational[5, 6]}, {-0.5, 
            0.8333333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-2, 5], Rational[5, 6]}, {-0.4, 
            0.8333333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[5, 6]}, {-0.3, 
            0.8333333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[5, 6]}, {-0.2, 
            0.8333333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[5, 6]}, {-0.1, 
            0.8333333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[5, 6]}, {0, 0.8333333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[5, 6]}, {0.1, 
            0.8333333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[5, 6]}, {0.2, 
            0.8333333333333334}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-7, 10], Rational[11, 12]}, {-0.7, 
            0.9166666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 5], Rational[11, 12]}, {-0.6, 
            0.9166666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 2], Rational[11, 12]}, {-0.5, 
            0.9166666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-2, 5], Rational[11, 12]}, {-0.4, 
            0.9166666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[11, 12]}, {-0.3, 
            0.9166666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[11, 12]}, {-0.2, 
            0.9166666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[11, 12]}, {-0.1, 
            0.9166666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[11, 12]}, {0, 0.9166666666666666}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[1, 3]}, {-0.2, 
            0.3333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[1, 3]}, {-0.1, 
            0.3333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[1, 3]}, {0.1, 
            0.3333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[1, 3]}, {0.2, 
            0.3333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 10], Rational[1, 3]}, {0.3, 
            0.3333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[2, 5], Rational[1, 3]}, {0.4, 
            0.3333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 2], Rational[1, 3]}, {0.5, 
            0.3333333333333333}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[5, 12]}, {-0.2, 
            0.4166666666666667}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[5, 12]}, {-0.1, 
            0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[5, 12]}, {0, 0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[5, 12]}, {0.1, 
            0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[5, 12]}, {0.2, 
            0.4166666666666667}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[5, 12]}, {0.3, 
            0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[2, 5], Rational[5, 12]}, {0.4, 
            0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 2], Rational[5, 12]}, {0.5, 
            0.4166666666666667}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 5], Rational[11, 24]}, {-0.6, 
            0.4583333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 2], Rational[11, 24]}, {-0.5, 
            0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-2, 5], Rational[11, 24]}, {-0.4, 
            0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[11, 24]}, {-0.3, 
            0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[11, 24]}, {-0.2, 
            0.4583333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[11, 24]}, {-0.1, 
            0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[11, 24]}, {0, 0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[11, 24]}, {0.1, 
            0.4583333333333333}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[1, 2]}, {-0.3, 0.5}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[1, 2]}, {-0.2, 0.5}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[1, 2]}, {-0.1, 0.5}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[1, 2]}, {0, 0.5}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[1, 2]}, {0.1, 0.5}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[1, 2]}, {0.2, 0.5}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 10], Rational[1, 2]}, {0.3, 0.5}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[2, 5], Rational[1, 2]}, {0.4, 0.5}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[7, 12]}, {-0.3, 
            0.5833333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[7, 12]}, {-0.2, 
            0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[7, 12]}, {-0.1, 
            0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[7, 12]}, {0, 0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[7, 12]}, {0.1, 
            0.5833333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[7, 12]}, {0.2, 
            0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[7, 12]}, {0.3, 
            0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[2, 5], Rational[7, 12]}, {0.4, 
            0.5833333333333334}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-7, 10], Rational[5, 8]}, {-0.7, 0.625}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 5], Rational[5, 8]}, {-0.6, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 2], Rational[5, 8]}, {-0.5, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-2, 5], Rational[5, 8]}, {-0.4, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[5, 8]}, {-0.3, 0.625}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[5, 8]}, {-0.2, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[5, 8]}, {-0.1, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[5, 8]}, {0, 0.625}]]}}}, 
       {Thickness[0.01], LineBox[{{0, 0.}, {0, 1.}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {15.528645833333371`, 1.2500000000001137`}},
      PlotRange->{{-1, 1}, {-0.01, 1.01}}], {220.36721920586797, -120.77315682209289},
      ImageScaled[{0.5, 0.5}], {418.1675733318125, 230.04410823255787}], 
    InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwVWXk4lG8XVipLfrIkqSRLktCmUHIrighZCiWpJBUqUREhkRASEhIhLbKF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           "]]},
         Annotation[#, "Charting`Private`Tag$13335#1"]& ]}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      AxesStyle->{{
         Thickness[Large], FontSize -> 22}, {
         Thickness[Large], FontSize -> 22}},
      Background->RGBColor[1, 1, 0.85],
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{33.66145833333333, 11.911458333333428`}, {
       15.528645833333371`, 1.2500000000001137`}},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0., 1}, {0., 0.999845515233375}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {581.4370604846432, -120.77315682209289},
      ImageScaled[{0.5, 0.5}], {258.83837906589116, 230.04410823255787}]}, {}},
  ImageSize->Full,
  PlotRange->{{0, 722.1396825575505}, {-241.54631364418577`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.823965956818901*^9, {3.823965999500622*^9, 3.8239660063704243`*^9}, {
   3.823966103118144*^9, 3.823966109417872*^9}, 3.823966155202428*^9, 
   3.823967805750416*^9, 3.823969498741412*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"479f8abd-2642-4497-9c84-598f73b5557b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["the subdivision graph", "Subsubsection",
 CellChangeTimes->{{3.824565556025549*^9, 
  3.824565570333786*^9}},ExpressionUUID->"85c98a4a-bd27-409e-aa95-\
71f4161456dd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "=", ".5"}], ";", 
  RowBox[{"ht", ":=", 
   RowBox[{"1.25", "h"}]}], ";", " ", 
  RowBox[{"hstep", "=", 
   RowBox[{".25", "h"}]}], ";", 
  RowBox[{"nlev", "=", "2"}], ";", 
  RowBox[{"th", "=", ".015"}], ";", 
  RowBox[{"opac", "=", "1"}], ";", 
  RowBox[{"below", "=", 
   RowBox[{"-", ".125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cyls", "=", 
   RowBox[{"PossCyls", "[", 
    RowBox[{"PD", ",", "nlev"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"usedit", ":=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"2", "/", "3"}]}], "}"}]}], ";", 
  RowBox[{"rects", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Hue", "[", 
        RowBox[{"bluegreen", "[", "1.5", "]"}], "]"}], ",", 
       RowBox[{"Opacity", "[", "1", "]"}], ",", 
       RowBox[{"Rectangle", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"ht", "+", "hstep"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"ht", "+", 
            RowBox[{"2", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Hue", "[", 
          RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "1", "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "ht"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "/", "3"}], ",", 
             RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Hue", "[", 
          RowBox[{"bluegreen", "[", "2", "]"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "1", "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "/", "3"}], ",", "ht"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hlines", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"2", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"3", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"3", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", "Dotted", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"4", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"4", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lines", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.5", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.5", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.25", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"nlev", "+", "1"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zhi", "=", 
     RowBox[{"ht", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "*", "hstep"}]}]}], ";", 
    RowBox[{"zlow", ":=", 
     RowBox[{"zhi", "-", "hstep"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"placer", "=", 
     RowBox[{"PslistsToLocs", "[", 
      RowBox[{"PD", ",", "k", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ys", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Take", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "&"}], ",", 
        RowBox[{"Values", "[", "placer", "]"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newsplits", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"ys", ",", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"usedit", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"rects", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Hue", "[", 
            RowBox[{"bluegreen", "[", 
             RowBox[{
              RowBox[{"Last", "[", "#", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Opacity", "[", "1", "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"placer", "[", "#", "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "zlow"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"placer", "[", "#", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"placer", "[", "#", "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], ",", "zhi"}], "}"}]}], 
            "]"}]}], "}"}], "&"}], ",", 
        RowBox[{"cyls", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"lines", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", 
            RowBox[{"th", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "zhi"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"#", ",", 
                RowBox[{"below", "/", 
                 RowBox[{"Sqrt", "[", "k", "]"}]}]}], "}"}]}], "}"}], "]"}]}],
           " ", "}"}], "&"}], ",", "newsplits"}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"usedit", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"usedit", ",", "ys"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Sum]\>\"", ",", "Large"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{".5", ",", 
         RowBox[{"ht", "+", 
          RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "3"}], ",", 
           RowBox[{"ht", "+", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"ht", "+", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A0\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "6"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B0\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A0\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B0\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A0\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"9", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B0\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"21", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"23", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nshow", "=", "2"}], ";", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rects", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"lines", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "3"}]}], "]"}], "]"}], ",", "hlines", ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.824565576723331*^9, 3.8245657312926292`*^9}, {
   3.824565833830502*^9, 3.8245658738511972`*^9}, {3.824565920167212*^9, 
   3.824566104880308*^9}, {3.824566316890943*^9, 3.824566325646652*^9}, {
   3.824566997750626*^9, 3.8245670038268642`*^9}, {3.824567034594101*^9, 
   3.8245670431519623`*^9}, {3.824567074060626*^9, 3.824567174192292*^9}, {
   3.8245672668728237`*^9, 3.8245673026211767`*^9}, {3.824567342473955*^9, 
   3.824567344442357*^9}, {3.824567609375546*^9, 3.8245676124498453`*^9}, {
   3.8245681353229523`*^9, 3.8245681499150667`*^9}, {3.824568263631604*^9, 
   3.824568273157598*^9}, {3.824568346180592*^9, 3.824568365604911*^9}, {
   3.824568404424662*^9, 3.824568488385442*^9}, {3.8245685198378477`*^9, 
   3.824568528631824*^9}, {3.8245685624042664`*^9, 3.824568610831574*^9}, {
   3.824568680149618*^9, 3.824568689119903*^9}, {3.824568861687626*^9, 
   3.824568892035446*^9}, {3.8245690150160513`*^9, 3.824569042871673*^9}, 
   3.8245690977826767`*^9, 3.824569397179886*^9, 3.82456942829004*^9, 
   3.824569496988206*^9, {3.824569617110086*^9, 3.824569675037072*^9}, {
   3.8245697264976683`*^9, 3.824569729590523*^9}, {3.8245697981516542`*^9, 
   3.824569798478835*^9}, {3.8245698873025227`*^9, 3.824569957377235*^9}, {
   3.824570009145658*^9, 3.8245700140079203`*^9}, {3.824570252208023*^9, 
   3.8245702567711077`*^9}, {3.824570308118968*^9, 3.8245703084826097`*^9}, {
   3.824570436318165*^9, 3.824570436744561*^9}, {3.824570468650873*^9, 
   3.824570469374057*^9}, 3.82457051360249*^9, {3.824570570604986*^9, 
   3.824570573328985*^9}, {3.8245706076509132`*^9, 3.824570608522954*^9}, {
   3.824570659313398*^9, 3.824570661753846*^9}, {3.824570721818234*^9, 
   3.8245707322325497`*^9}, {3.824570767493938*^9, 3.824570873486198*^9}, {
   3.824570904709703*^9, 3.824570975939337*^9}, {3.8245710209782867`*^9, 
   3.824571090741131*^9}, {3.8245711338285522`*^9, 3.824571134186226*^9}, {
   3.82457149504738*^9, 3.8245715830692167`*^9}, {3.824572531451674*^9, 
   3.824572567906328*^9}, {3.824572641823408*^9, 3.8245727290489388`*^9}, {
   3.824572776688884*^9, 3.824572786220359*^9}, {3.824572823034672*^9, 
   3.824572854512762*^9}, {3.824573144746592*^9, 3.824573213325651*^9}, {
   3.824573791205179*^9, 3.824573985919958*^9}, 3.8245740198353977`*^9, {
   3.824574081089028*^9, 3.8245740823804703`*^9}, {3.824574112669568*^9, 
   3.824574123537977*^9}, {3.824574198667283*^9, 3.824574232589778*^9}, {
   3.8245742631298933`*^9, 3.824574323850625*^9}, {3.824574358220812*^9, 
   3.824574770684882*^9}, {3.824575553797336*^9, 3.824575554616959*^9}, {
   3.82457581278293*^9, 3.824576100990617*^9}, {3.8245761698269043`*^9, 
   3.8245761837509604`*^9}, {3.8245762265252657`*^9, 
   3.8245762298969173`*^9}, {3.8245762659388866`*^9, 
   3.8245763206288013`*^9}, {3.824576369353609*^9, 3.82457639619068*^9}, {
   3.82457644464692*^9, 3.8245767513364773`*^9}, {3.824576785810171*^9, 
   3.824576860788026*^9}, {3.824577772897291*^9, 3.824577774543345*^9}, {
   3.824577939868506*^9, 3.824577998147683*^9}, {3.824578215416091*^9, 
   3.824578217922749*^9}, {3.824578285369981*^9, 3.824578321844123*^9}, {
   3.8245784044825907`*^9, 3.824578479941609*^9}, {3.8245785184738283`*^9, 
   3.824578540182911*^9}, {3.824578570500226*^9, 3.82457858469576*^9}, {
   3.824578678481352*^9, 3.824578679258086*^9}, {3.8245812232772512`*^9, 
   3.824581420663773*^9}, {3.8245814561870947`*^9, 3.824581679271646*^9}, {
   3.8245817159880667`*^9, 3.824581734536517*^9}, {3.8245818708363667`*^9, 
   3.824581880126737*^9}, {3.8245825435206747`*^9, 3.824582585838274*^9}, {
   3.8245844047948923`*^9, 3.824584412481844*^9}, {3.90882320046202*^9, 
   3.908823231921239*^9}, {3.90882327378815*^9, 3.908823298936528*^9}, {
   3.908823640847249*^9, 3.908823686543833*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"e0b35699-51bf-45a7-9e4f-0a00bc7da84d"],

Cell[BoxData[
 GraphicsBox[{{
    {Hue[0.5, 1, 1], Opacity[1], RectangleBox[{0, 0.75}, {1, 0.875}]}, {
     {Hue[0.37, 1, 1], Opacity[1], 
      RectangleBox[{0, 0.625}, 
       NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[1], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 
        0.625}], {1, 0.75}]}}, {
     {Hue[0.37, 1, 1], Opacity[1], 
      RectangleBox[{0, 0.5}, 
       NCache[{Rational[1, 3], 0.625}, {0.3333333333333333, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[1], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}], {1, 0.625}]}, 
     {Hue[0.63, 1, 1], Opacity[1], 
      RectangleBox[NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}], 
       NCache[{Rational[1, 2], 0.625}, {0.5, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[1], 
      RectangleBox[NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}], 
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 0.625}]]}}, {
     {Hue[0.37, 1, 1], Opacity[1], 
      RectangleBox[{0, 0.375}, 
       NCache[{Rational[1, 6], 0.5}, {0.16666666666666666`, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[1], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}], 
       NCache[{Rational[1, 4], 0.5}, {0.25, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[1], 
      RectangleBox[NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}], 
       NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[1], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}], 
       NCache[{Rational[5, 6], 0.5}, {0.8333333333333334, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[1], 
      RectangleBox[
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}], 
       NCache[{Rational[11, 12], 0.5}, {0.9166666666666666, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[1], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 
        0.375}], {1, 0.5}]}, 
     {Hue[0.37, 1, 1], Opacity[1], 
      RectangleBox[
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}], 
       NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[1], 
      RectangleBox[NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}], 
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}]]}}}, {
    {Thickness[0.0225], LineBox[{{1, -0.125}, {1, 0.875}}]}, 
    {Thickness[0.0225], LineBox[{{0, -0.125}, {0, 0.875}}]}, 
    {Thickness[0.01875], 
     LineBox[NCache[{{Rational[2, 3], -0.125}, {Rational[2, 3], 0.75}}, {{
       0.6666666666666666, -0.125}, {0.6666666666666666, 0.75}}]]}, {
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 3], 0.625}, {Rational[1, 3], -0.125}}, {{
        0.3333333333333333, 0.625}, {0.3333333333333333, -0.125}}]]}, 
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 2], 0.625}, {Rational[1, 2], -0.125}}, {{
        0.5, 0.625}, {0.5, -0.125}}]]}}, {
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 6], 0.5}, {
         Rational[1, 6], -0.08838834764831843}}, {{0.16666666666666666`, 
        0.5}, {0.16666666666666666`, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 4], 0.5}, {
         Rational[1, 4], -0.08838834764831843}}, {{0.25, 0.5}, {
        0.25, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[5, 6], 0.5}, {
         Rational[5, 6], -0.08838834764831843}}, {{0.8333333333333334, 0.5}, {
        0.8333333333333334, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[11, 12], 0.5}, {
         Rational[11, 12], -0.08838834764831843}}, {{0.9166666666666666, 
        0.5}, {0.9166666666666666, -0.08838834764831843}}]]}}}, {
    {Thickness[0.03], LineBox[{{0, 0}, {1, 0}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.875}, {1, 0.875}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.75}, {1, 0.75}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.625}, {1, 0.625}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.5}, {1, 0.5}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.375}, {1, 0.375}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.25}, {1, 0.25}}]}, 
    {Thickness[0.003], Dashing[{0, Small}], 
     LineBox[{{0, 0.125}, {1, 0.125}}]}}, {InsetBox[
     StyleBox["\<\"\[Sum]\"\>",
      StripOnInput->False,
      FontSize->Large], {0.5, 0.8125}], {InsetBox[
      StyleBox["\<\"A\"\>",
       StripOnInput->False,
       FontSize->Large], 
      NCache[{Rational[1, 3], 0.6875}, {0.3333333333333333, 0.6875}]], 
     InsetBox[
      StyleBox["\<\"B\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0.5, 0],
       FrontFaceColor->RGBColor[1, 0.5, 0],
       BackFaceColor->RGBColor[1, 0.5, 0],
       GraphicsColor->RGBColor[1, 0.5, 0],
       FontSize->Large,
       FontColor->RGBColor[1, 0.5, 0]], 
      NCache[{Rational[5, 6], 0.6875}, {0.8333333333333334, 0.6875}]]}, {
     InsetBox[
      StyleBox["\<\"A0\"\>",
       StripOnInput->False,
       FontSize->Large], 
      NCache[{Rational[1, 6], 0.5625}, {0.16666666666666666`, 0.5625}]], 
     InsetBox[
      StyleBox["\<\"B0\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0.5, 0],
       FrontFaceColor->RGBColor[1, 0.5, 0],
       BackFaceColor->RGBColor[1, 0.5, 0],
       GraphicsColor->RGBColor[1, 0.5, 0],
       FontSize->Large,
       FontColor->RGBColor[1, 0.5, 0]], 
      NCache[{Rational[5, 12], 0.5625}, {0.4166666666666667, 0.5625}]], 
     InsetBox[
      StyleBox["\<\"B1\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0.5, 0],
       FrontFaceColor->RGBColor[1, 0.5, 0],
       BackFaceColor->RGBColor[1, 0.5, 0],
       GraphicsColor->RGBColor[1, 0.5, 0],
       FontSize->Large,
       FontColor->RGBColor[1, 0.5, 0]], 
      NCache[{Rational[7, 12], 0.5625}, {0.5833333333333334, 0.5625}]], 
     InsetBox[
      StyleBox["\<\"A1\"\>",
       StripOnInput->False,
       FontSize->Large], 
      NCache[{Rational[5, 6], 0.5625}, {0.8333333333333334, 0.5625}]]}, {
     InsetBox[
      StyleBox["\<\"A0\"\>",
       StripOnInput->False,
       FontSize->Large], 
      NCache[{Rational[1, 12], 0.4375}, {0.08333333333333333, 0.4375}]], 
     InsetBox[
      StyleBox["\<\"B0\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0.5, 0],
       FrontFaceColor->RGBColor[1, 0.5, 0],
       BackFaceColor->RGBColor[1, 0.5, 0],
       GraphicsColor->RGBColor[1, 0.5, 0],
       FontSize->Larger,
       FontColor->RGBColor[1, 0.5, 0]], 
      NCache[{Rational[5, 24], 0.4375}, {0.20833333333333334`, 0.4375}]], 
     InsetBox[
      StyleBox["\<\"B1\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0.5, 0],
       FrontFaceColor->RGBColor[1, 0.5, 0],
       BackFaceColor->RGBColor[1, 0.5, 0],
       GraphicsColor->RGBColor[1, 0.5, 0],
       FontSize->Larger,
       FontColor->RGBColor[1, 0.5, 0]], 
      NCache[{Rational[7, 24], 0.4375}, {0.2916666666666667, 0.4375}]], 
     InsetBox[
      StyleBox["\<\"A1\"\>",
       StripOnInput->False,
       FontSize->Large], 
      NCache[{Rational[5, 12], 0.4375}, {0.4166666666666667, 0.4375}]], 
     InsetBox[
      StyleBox["\<\"A1\"\>",
       StripOnInput->False,
       FontSize->Large], 
      NCache[{Rational[7, 12], 0.4375}, {0.5833333333333334, 0.4375}]], 
     InsetBox[
      StyleBox["\<\"A0\"\>",
       StripOnInput->False,
       FontSize->Large], NCache[{Rational[3, 4], 0.4375}, {0.75, 0.4375}]], 
     InsetBox[
      StyleBox["\<\"B0\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0.5, 0],
       FrontFaceColor->RGBColor[1, 0.5, 0],
       BackFaceColor->RGBColor[1, 0.5, 0],
       GraphicsColor->RGBColor[1, 0.5, 0],
       FontSize->Larger,
       FontColor->RGBColor[1, 0.5, 0]], 
      NCache[{Rational[7, 8], 0.4375}, {0.875, 0.4375}]], InsetBox[
      StyleBox["\<\"B1\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0.5, 0],
       FrontFaceColor->RGBColor[1, 0.5, 0],
       BackFaceColor->RGBColor[1, 0.5, 0],
       GraphicsColor->RGBColor[1, 0.5, 0],
       FontSize->Larger,
       FontColor->RGBColor[1, 0.5, 0]], 
      NCache[{Rational[23, 24], 0.4375}, {0.9583333333333334, 0.4375}]]}}},
  ImageSize->Medium]], "Output",
 CellChangeTimes->{{3.9088232756499662`*^9, 3.908823303342607*^9}, {
  3.908823642184682*^9, 3.908823687106494*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"e2cfe23d-063c-4d00-a0c7-281c71ce7a0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "=", ".5"}], ";", 
  RowBox[{"ht", ":=", 
   RowBox[{"1.25", "h"}]}], ";", " ", 
  RowBox[{"hstep", "=", 
   RowBox[{".25", "h"}]}], ";", 
  RowBox[{"nlev", "=", "2"}], ";", 
  RowBox[{"th", "=", ".015"}], ";", 
  RowBox[{"opac", "=", ".15"}], ";", 
  RowBox[{"below", "=", 
   RowBox[{"-", ".125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cyls", "=", 
   RowBox[{"PossCyls", "[", 
    RowBox[{"PD", ",", "nlev"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"usedit", ":=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"2", "/", "3"}]}], "}"}]}], ";", 
  RowBox[{"rects", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Hue", "[", 
        RowBox[{"bluegreen", "[", "1.5", "]"}], "]"}], ",", 
       RowBox[{"Opacity", "[", ".5", "]"}], ",", 
       RowBox[{"Rectangle", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"ht", "+", "hstep"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"ht", "+", 
            RowBox[{"2", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Hue", "[", 
          RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "opac", "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "ht"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "/", "3"}], ",", 
             RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Hue", "[", 
          RowBox[{"bluegreen", "[", "2", "]"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "opac", "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "/", "3"}], ",", "ht"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hlines", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"2", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"3", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"3", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", "Dotted", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"4", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"4", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lines", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.5", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.5", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.25", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"nlev", "+", "1"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zhi", "=", 
     RowBox[{"ht", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "*", "hstep"}]}]}], ";", 
    RowBox[{"zlow", ":=", 
     RowBox[{"zhi", "-", "hstep"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"placer", "=", 
     RowBox[{"PslistsToLocs", "[", 
      RowBox[{"PD", ",", "k", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ys", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Take", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "&"}], ",", 
        RowBox[{"Values", "[", "placer", "]"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newsplits", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"ys", ",", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"usedit", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"rects", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Hue", "[", 
            RowBox[{"bluegreen", "[", 
             RowBox[{
              RowBox[{"Last", "[", "#", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Opacity", "[", "opac", "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"placer", "[", "#", "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "zlow"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"placer", "[", "#", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"placer", "[", "#", "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], ",", "zhi"}], "}"}]}], 
            "]"}]}], "}"}], "&"}], ",", 
        RowBox[{"cyls", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"lines", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", 
            RowBox[{"th", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "zhi"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"#", ",", 
                RowBox[{"below", "/", 
                 RowBox[{"Sqrt", "[", "k", "]"}]}]}], "}"}]}], "}"}], "]"}]}],
           " ", "}"}], "&"}], ",", "newsplits"}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"usedit", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"usedit", ",", "ys"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Sum]\>\"", ",", "Large"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{".5", ",", 
         RowBox[{"ht", "+", 
          RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "3"}], ",", 
           RowBox[{"ht", "+", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"ht", "+", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "6"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B2\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A2\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B2\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A2\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A2\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"9", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"21", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B2\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"23", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nshow", "=", "3"}], ";", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rects", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"lines", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "3"}]}], "]"}], "]"}], ",", "hlines"}], "}"}], 
    ",", 
    RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8245784807681093`*^9, 3.8245784953134727`*^9}, 
   3.824582621717229*^9, {3.824582661757197*^9, 3.824582784298636*^9}, {
   3.8245837421810007`*^9, 3.8245837490337753`*^9}, 3.824584283398629*^9, {
   3.824584422929288*^9, 3.824584426680317*^9}},
 CellLabel->
  "In[999]:=",ExpressionUUID->"123d805d-0ba8-46a2-998a-a7b4238a3111"],

Cell[BoxData[
 GraphicsBox[{{
    {Hue[0.5, 1, 1], Opacity[0.5], RectangleBox[{0, 0.75}, {1, 0.875}]}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.625}, 
       NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 
        0.625}], {1, 0.75}]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.5}, 
       NCache[{Rational[1, 3], 0.625}, {0.3333333333333333, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}], {1, 0.625}]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}], 
       NCache[{Rational[1, 2], 0.625}, {0.5, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}], 
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 0.625}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.375}, 
       NCache[{Rational[1, 6], 0.5}, {0.16666666666666666`, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}], 
       NCache[{Rational[1, 4], 0.5}, {0.25, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}], 
       NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}], 
       NCache[{Rational[5, 6], 0.5}, {0.8333333333333334, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}], 
       NCache[{Rational[11, 12], 0.5}, {0.9166666666666666, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 
        0.375}], {1, 0.5}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}], 
       NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}], 
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.25}, 
       NCache[{Rational[1, 12], 0.375}, {0.08333333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 12], 0.25}, {0.08333333333333333, 0.25}], 
       NCache[{Rational[1, 8], 0.375}, {0.125, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 8], 0.25}, {0.125, 0.25}], 
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.25}, {0.16666666666666666`, 0.25}], 
       NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.25}, {0.25, 0.25}], 
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[2, 3], 0.25}, {0.6666666666666666, 0.25}],
        NCache[{Rational[3, 4], 0.375}, {0.75, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[3, 4], 0.25}, {0.75, 0.25}], 
       NCache[{Rational[19, 24], 0.375}, {0.7916666666666666, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[19, 24], 0.25}, {0.7916666666666666, 0.25}], 
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 6], 0.25}, {0.8333333333333334, 0.25}],
        NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.25}, {0.9166666666666666, 
        0.25}], {1, 0.375}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.25}, {0.3333333333333333, 0.25}],
        NCache[{Rational[5, 12], 0.375}, {0.4166666666666667, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 12], 0.25}, {0.4166666666666667, 0.25}], 
       NCache[{Rational[11, 24], 0.375}, {0.4583333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 24], 0.25}, {0.4583333333333333, 0.25}], 
       NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.25}, {0.5, 0.25}], 
       NCache[{Rational[7, 12], 0.375}, {0.5833333333333334, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[7, 12], 0.25}, {0.5833333333333334, 0.25}], 
       NCache[{Rational[5, 8], 0.375}, {0.625, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 8], 0.25}, {0.625, 0.25}], 
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}]]}}}, {
    {Thickness[0.0225], LineBox[{{1, -0.125}, {1, 0.875}}]}, 
    {Thickness[0.0225], LineBox[{{0, -0.125}, {0, 0.875}}]}, 
    {Thickness[0.01875], 
     LineBox[NCache[{{Rational[2, 3], -0.125}, {Rational[2, 3], 0.75}}, {{
       0.6666666666666666, -0.125}, {0.6666666666666666, 0.75}}]]}, {
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 3], 0.625}, {Rational[1, 3], -0.125}}, {{
        0.3333333333333333, 0.625}, {0.3333333333333333, -0.125}}]]}, 
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 2], 0.625}, {Rational[1, 2], -0.125}}, {{
        0.5, 0.625}, {0.5, -0.125}}]]}}, {
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 6], 0.5}, {
         Rational[1, 6], -0.08838834764831843}}, {{0.16666666666666666`, 
        0.5}, {0.16666666666666666`, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 4], 0.5}, {
         Rational[1, 4], -0.08838834764831843}}, {{0.25, 0.5}, {
        0.25, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[5, 6], 0.5}, {
         Rational[5, 6], -0.08838834764831843}}, {{0.8333333333333334, 0.5}, {
        0.8333333333333334, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[11, 12], 0.5}, {
         Rational[11, 12], -0.08838834764831843}}, {{0.9166666666666666, 
        0.5}, {0.9166666666666666, -0.08838834764831843}}]]}}, {
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 12], 0.375}, {
         Rational[1, 12], -0.07216878364870323}}, {{0.08333333333333333, 
        0.375}, {0.08333333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 8], 0.375}, {
         Rational[1, 8], -0.07216878364870323}}, {{0.125, 0.375}, {
        0.125, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[3, 4], 0.375}, {
         Rational[3, 4], -0.07216878364870323}}, {{0.75, 0.375}, {
        0.75, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[19, 24], 0.375}, {
         Rational[19, 24], -0.07216878364870323}}, {{0.7916666666666666, 
        0.375}, {0.7916666666666666, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 12], 0.375}, {
         Rational[5, 12], -0.07216878364870323}}, {{0.4166666666666667, 
        0.375}, {0.4166666666666667, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[11, 24], 0.375}, {
         Rational[11, 24], -0.07216878364870323}}, {{0.4583333333333333, 
        0.375}, {0.4583333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[7, 12], 0.375}, {
         Rational[7, 12], -0.07216878364870323}}, {{0.5833333333333334, 
        0.375}, {0.5833333333333334, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 8], 0.375}, {
         Rational[5, 8], -0.07216878364870323}}, {{0.625, 0.375}, {
        0.625, -0.07216878364870323}}]]}}}, {
    {Thickness[0.03], LineBox[{{0, 0}, {1, 0}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.875}, {1, 0.875}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.75}, {1, 0.75}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.625}, {1, 0.625}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.5}, {1, 0.5}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.375}, {1, 0.375}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.25}, {1, 0.25}}]}, 
    {Thickness[0.003], Dashing[{0, Small}], 
     LineBox[{{0, 0.125}, {1, 0.125}}]}}},
  ImageSize->Medium]], "Output",
 CellChangeTimes->{{3.824582755261155*^9, 3.824582784750437*^9}, 
   3.8245842844740133`*^9, 3.824584427243186*^9},
 CellLabel->
  "Out[1006]=",ExpressionUUID->"da230ae9-60ff-4ab6-829c-6456559fd9d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"opac1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"directshift", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "ht"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "3"}], ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "2", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "6"}], ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "4"}], ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "6"}], ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "4"}], ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nshow", "=", "3"}], ";", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rects", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"lines", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "3"}]}], "]"}], "]"}], ",", "directshift", ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<A2\>\"", ",", "Larger"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "24"}], ",", 
          RowBox[{"ht", "-", 
           RowBox[{"2.5", "hstep"}]}]}], "}"}]}], "]"}], ",", "hlines"}], 
     "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.824576378857484*^9, 3.824582833739213*^9, {3.8245835776683903`*^9, 
   3.824583719511046*^9}, {3.824583757399786*^9, 3.8245841390986357`*^9}, {
   3.824584171968247*^9, 3.824584261022422*^9}, {3.824584442630265*^9, 
   3.824584446174981*^9}, {3.824584778698423*^9, 3.824584929433156*^9}, {
   3.8245849695569696`*^9, 3.824584973220961*^9}},
 CellLabel->
  "In[1034]:=",ExpressionUUID->"cdd51635-4628-4dea-9c9a-3bfa7a771588"],

Cell[BoxData[
 GraphicsBox[{{
    {Hue[0.5, 1, 1], Opacity[0.5], RectangleBox[{0, 0.75}, {1, 0.875}]}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.625}, 
       NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 
        0.625}], {1, 0.75}]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.5}, 
       NCache[{Rational[1, 3], 0.625}, {0.3333333333333333, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}], {1, 0.625}]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}], 
       NCache[{Rational[1, 2], 0.625}, {0.5, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}], 
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 0.625}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.375}, 
       NCache[{Rational[1, 6], 0.5}, {0.16666666666666666`, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}], 
       NCache[{Rational[1, 4], 0.5}, {0.25, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}], 
       NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}], 
       NCache[{Rational[5, 6], 0.5}, {0.8333333333333334, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}], 
       NCache[{Rational[11, 12], 0.5}, {0.9166666666666666, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 
        0.375}], {1, 0.5}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}], 
       NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}], 
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.25}, 
       NCache[{Rational[1, 12], 0.375}, {0.08333333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 12], 0.25}, {0.08333333333333333, 0.25}], 
       NCache[{Rational[1, 8], 0.375}, {0.125, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 8], 0.25}, {0.125, 0.25}], 
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.25}, {0.16666666666666666`, 0.25}], 
       NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.25}, {0.25, 0.25}], 
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[2, 3], 0.25}, {0.6666666666666666, 0.25}],
        NCache[{Rational[3, 4], 0.375}, {0.75, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[3, 4], 0.25}, {0.75, 0.25}], 
       NCache[{Rational[19, 24], 0.375}, {0.7916666666666666, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[19, 24], 0.25}, {0.7916666666666666, 0.25}], 
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 6], 0.25}, {0.8333333333333334, 0.25}],
        NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.25}, {0.9166666666666666, 
        0.25}], {1, 0.375}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.25}, {0.3333333333333333, 0.25}],
        NCache[{Rational[5, 12], 0.375}, {0.4166666666666667, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 12], 0.25}, {0.4166666666666667, 0.25}], 
       NCache[{Rational[11, 24], 0.375}, {0.4583333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 24], 0.25}, {0.4583333333333333, 0.25}], 
       NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.25}, {0.5, 0.25}], 
       NCache[{Rational[7, 12], 0.375}, {0.5833333333333334, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[7, 12], 0.25}, {0.5833333333333334, 0.25}], 
       NCache[{Rational[5, 8], 0.375}, {0.625, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 8], 0.25}, {0.625, 0.25}], 
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}]]}}}, {
    {Thickness[0.0225], LineBox[{{1, -0.125}, {1, 0.875}}]}, 
    {Thickness[0.0225], LineBox[{{0, -0.125}, {0, 0.875}}]}, 
    {Thickness[0.01875], 
     LineBox[NCache[{{Rational[2, 3], -0.125}, {Rational[2, 3], 0.75}}, {{
       0.6666666666666666, -0.125}, {0.6666666666666666, 0.75}}]]}, {
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 3], 0.625}, {Rational[1, 3], -0.125}}, {{
        0.3333333333333333, 0.625}, {0.3333333333333333, -0.125}}]]}, 
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 2], 0.625}, {Rational[1, 2], -0.125}}, {{
        0.5, 0.625}, {0.5, -0.125}}]]}}, {
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 6], 0.5}, {
         Rational[1, 6], -0.08838834764831843}}, {{0.16666666666666666`, 
        0.5}, {0.16666666666666666`, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 4], 0.5}, {
         Rational[1, 4], -0.08838834764831843}}, {{0.25, 0.5}, {
        0.25, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[5, 6], 0.5}, {
         Rational[5, 6], -0.08838834764831843}}, {{0.8333333333333334, 0.5}, {
        0.8333333333333334, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[11, 12], 0.5}, {
         Rational[11, 12], -0.08838834764831843}}, {{0.9166666666666666, 
        0.5}, {0.9166666666666666, -0.08838834764831843}}]]}}, {
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 12], 0.375}, {
         Rational[1, 12], -0.07216878364870323}}, {{0.08333333333333333, 
        0.375}, {0.08333333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 8], 0.375}, {
         Rational[1, 8], -0.07216878364870323}}, {{0.125, 0.375}, {
        0.125, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[3, 4], 0.375}, {
         Rational[3, 4], -0.07216878364870323}}, {{0.75, 0.375}, {
        0.75, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[19, 24], 0.375}, {
         Rational[19, 24], -0.07216878364870323}}, {{0.7916666666666666, 
        0.375}, {0.7916666666666666, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 12], 0.375}, {
         Rational[5, 12], -0.07216878364870323}}, {{0.4166666666666667, 
        0.375}, {0.4166666666666667, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[11, 24], 0.375}, {
         Rational[11, 24], -0.07216878364870323}}, {{0.4583333333333333, 
        0.375}, {0.4583333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[7, 12], 0.375}, {
         Rational[7, 12], -0.07216878364870323}}, {{0.5833333333333334, 
        0.375}, {0.5833333333333334, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 8], 0.375}, {
         Rational[5, 8], -0.07216878364870323}}, {{0.625, 0.375}, {
        0.625, -0.07216878364870323}}]]}}}, {
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[{0, 0.625}, 
      NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[{0, 0.5}, 
      NCache[{Rational[1, 3], 0.625}, {0.3333333333333333, 0.625}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], 
     RectangleBox[
      NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}], 
      NCache[{Rational[1, 4], 0.5}, {0.25, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[
      NCache[{Rational[1, 6], -0.125}, {0.16666666666666666`, -0.125}], 
      NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}]]}}, InsetBox[
    StyleBox["\<\"\[Sum]\"\>",
     StripOnInput->False,
     FontSize->Large], {0.5, 0.8125}], InsetBox[
    StyleBox["\<\"A\"\>",
     StripOnInput->False,
     FontSize->Large], 
    NCache[{Rational[1, 3], 0.6875}, {0.3333333333333333, 0.6875}]], 
   InsetBox[
    StyleBox["\<\"A1\"\>",
     StripOnInput->False,
     FontSize->Large], 
    NCache[{Rational[1, 6], 0.5625}, {0.16666666666666666`, 0.5625}]], 
   InsetBox[
    StyleBox["\<\"B1\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0.5, 0],
     FrontFaceColor->RGBColor[1, 0.5, 0],
     BackFaceColor->RGBColor[1, 0.5, 0],
     GraphicsColor->RGBColor[1, 0.5, 0],
     FontSize->Larger,
     FontColor->RGBColor[1, 0.5, 0]], 
    NCache[{Rational[5, 24], 0.4375}, {0.20833333333333334`, 0.4375}]], 
   InsetBox[
    StyleBox["\<\"A2\"\>",
     StripOnInput->False,
     FontSize->Larger], 
    NCache[{Rational[5, 24], 0.3125}, {0.20833333333333334`, 0.3125}]], {
    {Thickness[0.03], LineBox[{{0, 0}, {1, 0}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.875}, {1, 0.875}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.75}, {1, 0.75}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.625}, {1, 0.625}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.5}, {1, 0.5}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.375}, {1, 0.375}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.25}, {1, 0.25}}]}, 
    {Thickness[0.003], Dashing[{0, Small}], 
     LineBox[{{0, 0.125}, {1, 0.125}}]}}},
  ImageSize->Medium]], "Output",
 CellChangeTimes->{{3.824583868409665*^9, 3.824583992906781*^9}, 
   3.8245840283367853`*^9, {3.824584060117488*^9, 3.8245840801446457`*^9}, 
   3.824584125203429*^9, {3.824584175244117*^9, 3.82458426183986*^9}, {
   3.824584433306094*^9, 3.824584447402952*^9}, {3.8245848234829807`*^9, 
   3.824584853663198*^9}, {3.824584887998591*^9, 3.824584930861364*^9}, 
   3.824584974141552*^9},
 CellLabel->
  "Out[1036]=",ExpressionUUID->"a8c93bd7-1900-4cba-8596-b7193d5f6780"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"opac1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"directs", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "ht"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "2", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"7", "/", "12"}], ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nshow", "=", "3"}], ";", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rects", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"lines", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "3"}]}], "]"}], "]"}], ",", "directs", ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "5"}], "]"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<A1\>\"", ",", "Larger"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"13", "/", "24"}], ",", 
          RowBox[{"ht", "-", 
           RowBox[{"2.5", "hstep"}]}]}], "}"}]}], "]"}], ",", "hlines"}], 
     "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.824576378857484*^9, 3.824582833739213*^9, {3.8245835776683903`*^9, 
   3.824583719511046*^9}, {3.824583757399786*^9, 3.8245841390986357`*^9}, {
   3.824584171968247*^9, 3.824584261022422*^9}, {3.824584442630265*^9, 
   3.824584446174981*^9}, {3.824584694345149*^9, 3.8245847111177063`*^9}, {
   3.824584957490726*^9, 3.824584961392254*^9}},
 CellLabel->
  "In[1031]:=",ExpressionUUID->"36b02803-414f-4350-9e58-2ccc07dfe0d8"],

Cell[BoxData[
 GraphicsBox[{{
    {Hue[0.5, 1, 1], Opacity[0.5], RectangleBox[{0, 0.75}, {1, 0.875}]}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.625}, 
       NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 
        0.625}], {1, 0.75}]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.5}, 
       NCache[{Rational[1, 3], 0.625}, {0.3333333333333333, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}], {1, 0.625}]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}], 
       NCache[{Rational[1, 2], 0.625}, {0.5, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}], 
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 0.625}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.375}, 
       NCache[{Rational[1, 6], 0.5}, {0.16666666666666666`, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}], 
       NCache[{Rational[1, 4], 0.5}, {0.25, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}], 
       NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}], 
       NCache[{Rational[5, 6], 0.5}, {0.8333333333333334, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}], 
       NCache[{Rational[11, 12], 0.5}, {0.9166666666666666, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 
        0.375}], {1, 0.5}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}], 
       NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}], 
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.25}, 
       NCache[{Rational[1, 12], 0.375}, {0.08333333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 12], 0.25}, {0.08333333333333333, 0.25}], 
       NCache[{Rational[1, 8], 0.375}, {0.125, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 8], 0.25}, {0.125, 0.25}], 
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.25}, {0.16666666666666666`, 0.25}], 
       NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.25}, {0.25, 0.25}], 
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[2, 3], 0.25}, {0.6666666666666666, 0.25}],
        NCache[{Rational[3, 4], 0.375}, {0.75, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[3, 4], 0.25}, {0.75, 0.25}], 
       NCache[{Rational[19, 24], 0.375}, {0.7916666666666666, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[19, 24], 0.25}, {0.7916666666666666, 0.25}], 
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 6], 0.25}, {0.8333333333333334, 0.25}],
        NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.25}, {0.9166666666666666, 
        0.25}], {1, 0.375}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.25}, {0.3333333333333333, 0.25}],
        NCache[{Rational[5, 12], 0.375}, {0.4166666666666667, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 12], 0.25}, {0.4166666666666667, 0.25}], 
       NCache[{Rational[11, 24], 0.375}, {0.4583333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 24], 0.25}, {0.4583333333333333, 0.25}], 
       NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.25}, {0.5, 0.25}], 
       NCache[{Rational[7, 12], 0.375}, {0.5833333333333334, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[7, 12], 0.25}, {0.5833333333333334, 0.25}], 
       NCache[{Rational[5, 8], 0.375}, {0.625, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 8], 0.25}, {0.625, 0.25}], 
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}]]}}}, {
    {Thickness[0.0225], LineBox[{{1, -0.125}, {1, 0.875}}]}, 
    {Thickness[0.0225], LineBox[{{0, -0.125}, {0, 0.875}}]}, 
    {Thickness[0.01875], 
     LineBox[NCache[{{Rational[2, 3], -0.125}, {Rational[2, 3], 0.75}}, {{
       0.6666666666666666, -0.125}, {0.6666666666666666, 0.75}}]]}, {
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 3], 0.625}, {Rational[1, 3], -0.125}}, {{
        0.3333333333333333, 0.625}, {0.3333333333333333, -0.125}}]]}, 
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 2], 0.625}, {Rational[1, 2], -0.125}}, {{
        0.5, 0.625}, {0.5, -0.125}}]]}}, {
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 6], 0.5}, {
         Rational[1, 6], -0.08838834764831843}}, {{0.16666666666666666`, 
        0.5}, {0.16666666666666666`, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 4], 0.5}, {
         Rational[1, 4], -0.08838834764831843}}, {{0.25, 0.5}, {
        0.25, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[5, 6], 0.5}, {
         Rational[5, 6], -0.08838834764831843}}, {{0.8333333333333334, 0.5}, {
        0.8333333333333334, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[11, 12], 0.5}, {
         Rational[11, 12], -0.08838834764831843}}, {{0.9166666666666666, 
        0.5}, {0.9166666666666666, -0.08838834764831843}}]]}}, {
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 12], 0.375}, {
         Rational[1, 12], -0.07216878364870323}}, {{0.08333333333333333, 
        0.375}, {0.08333333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 8], 0.375}, {
         Rational[1, 8], -0.07216878364870323}}, {{0.125, 0.375}, {
        0.125, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[3, 4], 0.375}, {
         Rational[3, 4], -0.07216878364870323}}, {{0.75, 0.375}, {
        0.75, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[19, 24], 0.375}, {
         Rational[19, 24], -0.07216878364870323}}, {{0.7916666666666666, 
        0.375}, {0.7916666666666666, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 12], 0.375}, {
         Rational[5, 12], -0.07216878364870323}}, {{0.4166666666666667, 
        0.375}, {0.4166666666666667, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[11, 24], 0.375}, {
         Rational[11, 24], -0.07216878364870323}}, {{0.4583333333333333, 
        0.375}, {0.4583333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[7, 12], 0.375}, {
         Rational[7, 12], -0.07216878364870323}}, {{0.5833333333333334, 
        0.375}, {0.5833333333333334, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 8], 0.375}, {
         Rational[5, 8], -0.07216878364870323}}, {{0.625, 0.375}, {
        0.625, -0.07216878364870323}}]]}}}, {
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[{0, 0.625}, 
      NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], 
     RectangleBox[NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}], 
      NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 0.625}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}], 
      NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[NCache[{Rational[1, 2], -0.125}, {0.5, -0.125}], 
      NCache[{Rational[7, 12], 0.375}, {0.5833333333333334, 0.375}]]}}, 
   InsetBox[
    StyleBox["\<\"\[Sum]\"\>",
     StripOnInput->False,
     FontSize->Large], {0.5, 0.8125}], InsetBox[
    StyleBox["\<\"A\"\>",
     StripOnInput->False,
     FontSize->Large], 
    NCache[{Rational[1, 3], 0.6875}, {0.3333333333333333, 0.6875}]], 
   InsetBox[
    StyleBox["\<\"B2\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0.5, 0],
     FrontFaceColor->RGBColor[1, 0.5, 0],
     BackFaceColor->RGBColor[1, 0.5, 0],
     GraphicsColor->RGBColor[1, 0.5, 0],
     FontSize->Large,
     FontColor->RGBColor[1, 0.5, 0]], 
    NCache[{Rational[7, 12], 0.5625}, {0.5833333333333334, 0.5625}]], InsetBox[
    StyleBox["\<\"A2\"\>",
     StripOnInput->False,
     FontSize->Large], 
    NCache[{Rational[7, 12], 0.4375}, {0.5833333333333334, 0.4375}]], InsetBox[
    StyleBox["\<\"A1\"\>",
     StripOnInput->False,
     FontSize->Larger], 
    NCache[{Rational[13, 24], 0.3125}, {0.5416666666666666, 0.3125}]], {
    {Thickness[0.03], LineBox[{{0, 0}, {1, 0}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.875}, {1, 0.875}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.75}, {1, 0.75}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.625}, {1, 0.625}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.5}, {1, 0.5}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.375}, {1, 0.375}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.25}, {1, 0.25}}]}, 
    {Thickness[0.003], Dashing[{0, Small}], 
     LineBox[{{0, 0.125}, {1, 0.125}}]}}},
  ImageSize->Medium]], "Output",
 CellChangeTimes->{3.82458496258781*^9},
 CellLabel->
  "Out[1033]=",ExpressionUUID->"df3b639c-483e-467d-b506-77069c05c361"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1311, 835},
WindowMargins->{{52, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, 1},
PrintingOptions->{"PaperOrientation"->"Landscape",
"PaperSize"->{792, 612}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ba431bfb-63be-456d-a7de-54ba031be34f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 191, 3, 123, "Title",ExpressionUUID->"fc83ecb0-3054-458b-92e0-7aeae3f13b67"],
Cell[774, 27, 3073, 84, 214, "Input",ExpressionUUID->"6c6b2c1e-e985-431a-9eb3-6a74d3ee5034",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[3872, 115, 219, 4, 84, "Section",ExpressionUUID->"ec2db6a5-2248-40a1-ba56-e600d21aa6c3"],
Cell[CellGroupData[{
Cell[4116, 123, 3127, 69, 194, "Input",ExpressionUUID->"dadf3877-fd30-4a08-aa89-5c61107b2cae"],
Cell[7246, 194, 5167, 107, 261, "Output",ExpressionUUID->"2f85dcdb-0bf1-4210-9a7a-369fc3f10aeb"]
}, Closed]],
Cell[12428, 304, 152, 3, 31, "Input",ExpressionUUID->"1f893e10-f48d-4ccd-a442-636aefc9daf2"],
Cell[CellGroupData[{
Cell[12605, 311, 262, 6, 56, "Subsubsection",ExpressionUUID->"0293c99e-0ade-4c1d-8b43-0942ac30065c"],
Cell[CellGroupData[{
Cell[12892, 321, 5076, 133, 298, "Input",ExpressionUUID->"d85711fe-2c58-412c-b9cf-430569cbf8dd"],
Cell[17971, 456, 1812, 34, 88, "Output",ExpressionUUID->"6635828e-5db6-4d54-a99f-ed1e69d0d5fe"],
Cell[19786, 492, 2115, 40, 88, "Output",ExpressionUUID->"e3a52e26-66c4-45a7-a55d-5e05015a891a"],
Cell[21904, 534, 2723, 52, 88, "Output",ExpressionUUID->"281767da-157a-476d-96f7-a070e78837ec"]
}, Closed]],
Cell[CellGroupData[{
Cell[24664, 591, 442, 10, 31, "Input",ExpressionUUID->"c462af7b-d49d-44c8-99df-ad6d723bf42b"],
Cell[25109, 603, 4427, 95, 275, "Output",ExpressionUUID->"43ce40f9-140e-42ec-9f67-fc10f5ec61ce"]
}, Open  ]],
Cell[29551, 701, 1345, 35, 90, "Input",ExpressionUUID->"fb171a54-62a8-48f5-a991-88c9c6b68ce4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30945, 742, 202, 4, 84, "Section",ExpressionUUID->"cded535e-1225-449a-a964-5aaea2fd7d5c"],
Cell[CellGroupData[{
Cell[31172, 750, 174, 3, 56, "Subsubsection",ExpressionUUID->"56638013-083c-458a-bc77-76115784599d"],
Cell[CellGroupData[{
Cell[31371, 757, 10037, 245, 688, "Input",ExpressionUUID->"39b15bc2-5929-43e9-9a52-77f1cc64abbd"],
Cell[41411, 1004, 1607, 43, 386, "Output",ExpressionUUID->"27cb4b7a-a8bf-45dd-8123-5df7a93415d4"],
Cell[43021, 1049, 1077, 27, 386, "Output",ExpressionUUID->"b4f3b062-536f-4a67-abb6-fba4c5dee3e0"]
}, Open  ]],
Cell[44113, 1079, 149, 3, 64, "Input",ExpressionUUID->"4ccca1b2-8827-45d9-9f6c-9ace1ea35bc4"],
Cell[44265, 1084, 154, 3, 37, "Input",ExpressionUUID->"b5ddce71-8d5b-45c4-8eaf-3b72455df06c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44456, 1092, 188, 3, 56, "Subsubsection",ExpressionUUID->"c7521ea5-63ae-4833-8856-e1af434bccd5"],
Cell[CellGroupData[{
Cell[44669, 1099, 3861, 81, 142, "Input",ExpressionUUID->"51d0b5d3-ca1b-4bd1-a4e6-a8c8431c8f91"],
Cell[48533, 1182, 41049, 878, 519, "Output",ExpressionUUID->"d6aeef15-9559-4bef-b77b-9f851eae6f1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89619, 2065, 3864, 81, 142, "Input",ExpressionUUID->"32cd3ab4-f6fe-4235-9131-533e2fe0567f"],
Cell[93486, 2148, 40994, 882, 519, "Output",ExpressionUUID->"e01b14d5-e899-4095-a4bd-0a072863cafc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134529, 3036, 311, 5, 56, "Subsubsection",ExpressionUUID->"8a21711c-aa3a-4228-a60c-e9fe8a028382"],
Cell[CellGroupData[{
Cell[134865, 3045, 3388, 72, 142, "Input",ExpressionUUID->"b82601f4-7dec-459e-81b0-54b050c49130"],
Cell[138256, 3119, 12174, 221, 442, "Output",ExpressionUUID->"5928bc63-192b-4686-92dd-10cd85124954"]
}, Closed]],
Cell[CellGroupData[{
Cell[150467, 3345, 5016, 95, 110, "Input",ExpressionUUID->"0e9e2d64-a47f-4bfc-b7e8-5234b76097dd"],
Cell[155486, 3442, 54277, 1071, 417, "Output",ExpressionUUID->"479f8abd-2642-4497-9c84-598f73b5557b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[209812, 4519, 172, 3, 56, "Subsubsection",ExpressionUUID->"85c98a4a-bd27-409e-aa95-71f4161456dd"],
Cell[CellGroupData[{
Cell[210009, 4526, 20664, 553, 1052, "Input",ExpressionUUID->"e0b35699-51bf-45a7-9e4f-0a00bc7da84d"],
Cell[230676, 5081, 8523, 195, 470, "Output",ExpressionUUID->"e2cfe23d-063c-4d00-a0c7-281c71ce7a0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239236, 5281, 17023, 503, 1078, "Input",ExpressionUUID->"123d805d-0ba8-46a2-998a-a7b4238a3111"],
Cell[256262, 5786, 9296, 178, 470, "Output",ExpressionUUID->"da230ae9-60ff-4ab6-829c-6456559fd9d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265595, 5969, 4031, 112, 246, "Input",ExpressionUUID->"cdd51635-4628-4dea-9c9a-3bfa7a771588"],
Cell[269629, 6083, 11150, 223, 470, "Output",ExpressionUUID->"a8c93bd7-1900-4cba-8596-b7193d5f6780"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280816, 6311, 4058, 113, 246, "Input",ExpressionUUID->"36b02803-414f-4350-9e58-2ccc07dfe0d8"],
Cell[284877, 6426, 10809, 215, 470, "Output",ExpressionUUID->"df3b639c-483e-467d-b506-77069c05c361"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> paperimages-PDstuff.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    294232,       6595]
NotebookOptionsPosition[    289215,       6497]
NotebookOutlinePosition[    289731,       6517]
CellTagsIndexPosition[    289688,       6514]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Period - doubling images for my first IIET paper", "Title",
 CellChangeTimes->{{3.820778613098765*^9, 
  3.820778635413845*^9}},ExpressionUUID->"fc83ecb0-3054-458b-92e0-\
7aeae3f13b67"],

Cell[BoxData[{
 RowBox[{"<<", 
  "\"\</Users/nafrank/Dropbox \
(Personal)/Research-Code/TilingCode2020/OneDSubs2020v2beta.wl\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"<<", 
  "\"\</Users/nafrank/Dropbox \
(Personal)/Research-Code/TilingCode2020/qubitsubstitutions.wl\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD4Q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PDdual", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"flattertile", "[", "h_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "h"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "h"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"colscheme", "[", "type_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{".13", "+", 
      RowBox[{".88", 
       RowBox[{
        RowBox[{"(", "type", ")"}], "/", "3"}]}]}], ",", "1", ",", "1"}], 
    "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7833679519655323`*^9, 3.783367965635808*^9}, {
   3.783368411135331*^9, 3.783368417063263*^9}, {3.789992259736807*^9, 
   3.789992260623005*^9}, {3.790171596721726*^9, 3.790171618262594*^9}, {
   3.801225741011621*^9, 3.801225742533456*^9}, {3.805116503562108*^9, 
   3.8051165050771713`*^9}, {3.820424184102458*^9, 3.8204241870879593`*^9}, {
   3.820778903331828*^9, 3.8207789046885443`*^9}, {3.8207881748675957`*^9, 
   3.820788176152149*^9}, {3.820788209756155*^9, 3.820788260148443*^9}, {
   3.8207943347424383`*^9, 3.820794386343226*^9}, {3.8213666557562723`*^9, 
   3.821366679330307*^9}, {3.823273613432309*^9, 3.823273613944737*^9}, {
   3.823273653633219*^9, 3.823273695389621*^9}, {3.823274455623599*^9, 
   3.8232744570305653`*^9}, {3.8232928767644453`*^9, 3.8232929600798817`*^9}, 
   3.823296949486566*^9, {3.8239020893975573`*^9, 3.823902090208935*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6c6b2c1e-e985-431a-9eb3-6a74d3ee5034"],

Cell[CellGroupData[{

Cell["The substitution itself", "Section",
 CellChangeTimes->{{3.820778697902614*^9, 3.820778705305106*^9}, {
  3.8207881582161713`*^9, 
  3.820788158566948*^9}},ExpressionUUID->"ec2db6a5-2248-40a1-ba56-\
e600d21aa6c3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"subs", "=", "PD4Q"}], ";", 
  RowBox[{"NumIts", "=", "3"}], ";", 
  RowBox[{"opac", "=", "1"}], ";", 
  RowBox[{"ht", "=", ".2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yess", "=", 
   RowBox[{"QubitSupertilesA", "[", 
    RowBox[{"subs", ",", "NumIts"}], "]"}]}], ";", 
  RowBox[{"Yess", "=", 
   RowBox[{"GraphicsColumn", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"PatchToGraphicsA", "[", 
          RowBox[{
           RowBox[{"yess", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", "Polygon", ",", 
           RowBox[{"flattertile", "[", "ht", "]"}], ",", "bluegreen", ",", 
           RowBox[{"EdgeForm", "[", 
            RowBox[{"Thickness", "[", ".001", "]"}], "]"}], ",", "1"}], "]"}],
          ",", 
         RowBox[{"Axes", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], ",", 
         RowBox[{"Ticks", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "5"}], "}"}]}], "}"}], "}"}]}], ",", 
         RowBox[{"TicksStyle", "\[Rule]", "Larger"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{".0", ",", "8.0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".1"}], ",", ".75"}], "}"}]}], "}"}]}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"NumIts", "+", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.82077868931079*^9, 3.820778709839954*^9}, 
   3.8207787538377733`*^9, 3.820788152722064*^9, {3.820788267173007*^9, 
   3.820788268145397*^9}, 3.820793962148891*^9, {3.820794280429031*^9, 
   3.820794285902623*^9}, {3.820794330252286*^9, 3.8207943320707073`*^9}, {
   3.820794392559977*^9, 3.820794470675417*^9}, {3.8207945422953176`*^9, 
   3.820794588674738*^9}, 3.820794690490789*^9, {3.820794748719166*^9, 
   3.820794811456863*^9}, {3.8207948524518147`*^9, 3.820794877358663*^9}, {
   3.820794949818527*^9, 3.82079520304027*^9}, {3.820795245425317*^9, 
   3.8207952457945023`*^9}, {3.820795279868478*^9, 3.820795280497951*^9}, {
   3.823273700645227*^9, 3.8232739224404984`*^9}, {3.823274094092784*^9, 
   3.823274139252233*^9}, {3.8232741776155777`*^9, 3.8232741802189207`*^9}, {
   3.823274225582652*^9, 3.82327425904016*^9}, {3.823274295394565*^9, 
   3.823274336432872*^9}, {3.823274460592413*^9, 3.823274471071707*^9}, {
   3.823274511106216*^9, 3.823274512421864*^9}, {3.823307002448512*^9, 
   3.823307017657887*^9}, {3.823307060351334*^9, 3.823307107175313*^9}, {
   3.823307206977293*^9, 3.823307207202655*^9}, {3.8233072809961576`*^9, 
   3.8233072813789597`*^9}},
 CellLabel->
  "In[670]:=",ExpressionUUID->"dadf3877-fd30-4a08-aa89-5c61107b2cae"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[
      {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
       GeometricTransformationBox[
        PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{5., 1.625}, {19.207812499999996`, 0.}},
      PlotRange->{{0., 8.}, {-0.1, 0.75}},
      Ticks->{{{0, 
          FormBox["1", TraditionalForm]}, {4, 
          FormBox["5", TraditionalForm]}}},
      TicksStyle->Larger], {170.9984096130058, -26.555363621554157}, 
     ImageScaled[{0.5, 0.5}], {325.71125640572535, 53.110727243108315}], 
    InsetBox[
     GraphicsBox[{
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{5., 1.625}, {19.207812499999996`, 0.}},
      PlotRange->{{0., 8.}, {-0.1, 0.75}},
      Ticks->{{{0, 
          FormBox["1", TraditionalForm]}, {4, 
          FormBox["5", TraditionalForm]}}},
      TicksStyle->Larger], {170.9984096130058, -79.66609086466246}, 
     ImageScaled[{0.5, 0.5}], {325.71125640572535, 53.110727243108315}], 
    InsetBox[
     GraphicsBox[{
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
       {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
       {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{5., 1.625}, {19.207812499999996`, 0.}},
      PlotRange->{{0., 8.}, {-0.1, 0.75}},
      Ticks->{{{0, 
          FormBox["1", TraditionalForm]}, {4, 
          FormBox["5", TraditionalForm]}}},
      TicksStyle->Larger], {170.9984096130058, -132.7768181077708}, 
     ImageScaled[{0.5, 0.5}], {325.71125640572535, 53.110727243108315}], 
    InsetBox[
     GraphicsBox[{
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
       {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {4, 0}]}, 
       {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {5, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {6, 0}]}, 
       {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
        GeometricTransformationBox[
         PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {7, 0}]}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{5., 1.625}, {19.207812499999996`, 0.}},
      PlotRange->{{0., 8.}, {-0.1, 0.75}},
      Ticks->{{{0, 
          FormBox["1", TraditionalForm]}, {4, 
          FormBox["5", TraditionalForm]}}},
      TicksStyle->Larger], {170.9984096130058, -185.8875453508791}, 
     ImageScaled[{0.5, 0.5}], {325.71125640572535, 53.110727243108315}]}, {}},
  
  ImageSize->{
    UpTo[450], 
    UpTo[192]},
  PlotRange->{{0, 341.9968192260116}, {-212.44290897243326`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.8207951561305027`*^9, 3.82079520907535*^9}, 
   3.820795247037096*^9, 3.82079528125001*^9, 3.823273631014192*^9, 
   3.823273681045089*^9, {3.823273761716543*^9, 3.82327392312904*^9}, {
   3.823274119134762*^9, 3.823274141041869*^9}, 3.823274188919168*^9, {
   3.8232742465467176`*^9, 3.823274260781331*^9}, 3.8232742985068073`*^9, 
   3.823274337016816*^9, 3.8232744730962*^9, 3.823274514367404*^9, 
   3.823278590313445*^9, 3.823293118666216*^9, 3.8232950171565104`*^9, 
   3.823296960273446*^9, {3.8233069904165993`*^9, 3.823307020598578*^9}, {
   3.823307061843835*^9, 3.8233071080792313`*^9}, 3.823307210139151*^9, 
   3.823307282315424*^9, 3.823898093643196*^9},
 CellLabel->
  "Out[671]=",ExpressionUUID->"2f85dcdb-0bf1-4210-9a7a-369fc3f10aeb"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.823307072264069*^9, 
  3.823307074292363*^9}},ExpressionUUID->"1f893e10-f48d-4ccd-a442-\
636aefc9daf2"],

Cell[CellGroupData[{

Cell["\<\
The little supertile I\[CloseCurlyQuote]m addressing in section 3. I think I \
decided on (B2, A2, A1).\
\>", "Subsubsection",
 CellChangeTimes->{{3.823274583998966*^9, 
  3.823274641332437*^9}},ExpressionUUID->"0293c99e-0ade-4c1d-8b43-\
0942ac30065c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sup1", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<S(B2)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0.2"}], "}"}]}], "]"}], ",", 
      RowBox[{"PatchToGraphicsA", "[", 
       RowBox[{
        RowBox[{"yess", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "Polygon", ",", 
        RowBox[{"flattertile", "[", "ht", "]"}], ",", "bluegreen", ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"Thickness", "[", ".001", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "}"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", "Larger"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.0"}], ",", "6.0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".1"}], ",", "1.1"}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sup2", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<S(B2, A2)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0.2"}], "}"}]}], "]"}], ",", 
      RowBox[{"PatchToGraphicsA", "[", 
       RowBox[{
        RowBox[{"yess", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", "Polygon", ",", 
        RowBox[{"flattertile", "[", "ht", "]"}], ",", "bluegreen", ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"Thickness", "[", ".001", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], "}"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", "Larger"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{".0", ",", "8.0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".1"}], ",", "1.1"}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sup3", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<S(B2, A2, A1)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0.5"}], "}"}]}], "]"}], ",", 
      RowBox[{"PatchToGraphicsA", "[", 
       RowBox[{
        RowBox[{"yess", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", "Polygon", ",", 
        RowBox[{"flattertile", "[", "ht", "]"}], ",", "bluegreen", ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"Thickness", "[", ".001", "]"}], "]"}], ",", "1"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], "}"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", "Larger"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{".0", ",", "8.0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".1"}], ",", "1.1"}], "}"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.820794631751211*^9, 3.820794687627706*^9}, 
   3.8232745564421797`*^9, {3.823274711519693*^9, 3.823274711874628*^9}, {
   3.823274745172576*^9, 3.823274864809064*^9}, {3.823274912976926*^9, 
   3.8232749159436827`*^9}, {3.8232750829577217`*^9, 3.823275090155319*^9}, {
   3.823275127776462*^9, 3.823275206099168*^9}, {3.823275331836616*^9, 
   3.823275384906727*^9}, {3.8232754262455807`*^9, 3.823275459057249*^9}, {
   3.823277735649253*^9, 3.8232777499254923`*^9}, {3.8232777849863987`*^9, 
   3.8232778146751432`*^9}, {3.8232778476987667`*^9, 3.823277892531592*^9}, {
   3.823277978463952*^9, 3.823278046173358*^9}, {3.823278089263061*^9, 
   3.8232781596120157`*^9}, {3.823278565194131*^9, 3.823278571231648*^9}, {
   3.823898064167851*^9, 3.823898077055934*^9}, {3.8238981517491913`*^9, 
   3.823898216545979*^9}, {3.823898248756363*^9, 3.823898261345105*^9}, {
   3.823898295484797*^9, 3.8238983467447033`*^9}},
 CellLabel->
  "In[704]:=",ExpressionUUID->"d85711fe-2c58-412c-b9cf-430569cbf8dd"],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    StyleBox["\<\"S(B2)\"\>",
     StripOnInput->False,
     FontSize->18], {4, 0.2}], {
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}}},
  Axes->{True, False},
  ImageSize->{248.1281249999987, Automatic},
  PlotRange->{{-2., 6.}, {-0.1, 1.1}},
  Ticks->{{{1, 
      FormBox["0", TraditionalForm]}}},
  TicksStyle->Larger]], "Output",
 CellChangeTimes->{
  3.82077882422304*^9, 3.82077891003508*^9, 3.820788272089759*^9, 
   3.8207939669216547`*^9, 3.820794286813912*^9, {3.82079439729112*^9, 
   3.820794407149189*^9}, 3.82079457438163*^9, 3.820794644362184*^9, 
   3.820794699289885*^9, 3.823274557943029*^9, 3.823274712473431*^9, {
   3.823274765764595*^9, 3.823274779272698*^9}, 3.8232748133807898`*^9, {
   3.823274845967341*^9, 3.8232748653926067`*^9}, 3.823274916814458*^9, 
   3.823275092620113*^9, {3.823275156505031*^9, 3.823275185868186*^9}, {
   3.823275334885569*^9, 3.823275386091558*^9}, {3.823275439012258*^9, 
   3.8232754632358*^9}, {3.8232777411601257`*^9, 3.823277750788355*^9}, {
   3.823277790477428*^9, 3.823277816751382*^9}, {3.8232778527784367`*^9, 
   3.823277894973246*^9}, 3.823277983139298*^9, {3.823278016884413*^9, 
   3.823278047759791*^9}, {3.823278105095118*^9, 3.82327811190175*^9}, {
   3.823278143875627*^9, 3.823278159992929*^9}, {3.823278582552631*^9, 
   3.823278593201798*^9}, 3.823296963658329*^9, {3.823898141453352*^9, 
   3.82389821816326*^9}, {3.823898253303154*^9, 3.8238983479747343`*^9}},
 CellLabel->
  "Out[704]=",ExpressionUUID->"6635828e-5db6-4d54-a99f-ed1e69d0d5fe"],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    StyleBox["\<\"S(B2, A2)\"\>",
     StripOnInput->False,
     FontSize->18], {6, 0.2}], {
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
    {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}}},
  Axes->{True, False},
  ImageSize->{248.1281249999987, Automatic},
  PlotRange->{{0., 8.}, {-0.1, 1.1}},
  Ticks->{{{3, 
      FormBox["0", TraditionalForm]}}},
  TicksStyle->Larger]], "Output",
 CellChangeTimes->{
  3.82077882422304*^9, 3.82077891003508*^9, 3.820788272089759*^9, 
   3.8207939669216547`*^9, 3.820794286813912*^9, {3.82079439729112*^9, 
   3.820794407149189*^9}, 3.82079457438163*^9, 3.820794644362184*^9, 
   3.820794699289885*^9, 3.823274557943029*^9, 3.823274712473431*^9, {
   3.823274765764595*^9, 3.823274779272698*^9}, 3.8232748133807898`*^9, {
   3.823274845967341*^9, 3.8232748653926067`*^9}, 3.823274916814458*^9, 
   3.823275092620113*^9, {3.823275156505031*^9, 3.823275185868186*^9}, {
   3.823275334885569*^9, 3.823275386091558*^9}, {3.823275439012258*^9, 
   3.8232754632358*^9}, {3.8232777411601257`*^9, 3.823277750788355*^9}, {
   3.823277790477428*^9, 3.823277816751382*^9}, {3.8232778527784367`*^9, 
   3.823277894973246*^9}, 3.823277983139298*^9, {3.823278016884413*^9, 
   3.823278047759791*^9}, {3.823278105095118*^9, 3.82327811190175*^9}, {
   3.823278143875627*^9, 3.823278159992929*^9}, {3.823278582552631*^9, 
   3.823278593201798*^9}, 3.823296963658329*^9, {3.823898141453352*^9, 
   3.82389821816326*^9}, {3.823898253303154*^9, 3.823898347982094*^9}},
 CellLabel->
  "Out[705]=",ExpressionUUID->"e3a52e26-66c4-45a7-a55d-5e05015a891a"],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    StyleBox["\<\"S(B2, A2, A1)\"\>",
     StripOnInput->False,
     FontSize->18], {6, 0.5}], {
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
    {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {4, 0}]}, 
    {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {5, 0}]}, 
    {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {6, 0}]}, 
    {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
     GeometricTransformationBox[
      PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {7, 0}]}}},
  Axes->{True, False},
  ImageSize->{248.1281249999987, Automatic},
  PlotRange->{{0., 8.}, {-0.1, 1.1}},
  Ticks->{{{3, 
      FormBox["0", TraditionalForm]}}},
  TicksStyle->Larger]], "Output",
 CellChangeTimes->{
  3.82077882422304*^9, 3.82077891003508*^9, 3.820788272089759*^9, 
   3.8207939669216547`*^9, 3.820794286813912*^9, {3.82079439729112*^9, 
   3.820794407149189*^9}, 3.82079457438163*^9, 3.820794644362184*^9, 
   3.820794699289885*^9, 3.823274557943029*^9, 3.823274712473431*^9, {
   3.823274765764595*^9, 3.823274779272698*^9}, 3.8232748133807898`*^9, {
   3.823274845967341*^9, 3.8232748653926067`*^9}, 3.823274916814458*^9, 
   3.823275092620113*^9, {3.823275156505031*^9, 3.823275185868186*^9}, {
   3.823275334885569*^9, 3.823275386091558*^9}, {3.823275439012258*^9, 
   3.8232754632358*^9}, {3.8232777411601257`*^9, 3.823277750788355*^9}, {
   3.823277790477428*^9, 3.823277816751382*^9}, {3.8232778527784367`*^9, 
   3.823277894973246*^9}, 3.823277983139298*^9, {3.823278016884413*^9, 
   3.823278047759791*^9}, {3.823278105095118*^9, 3.82327811190175*^9}, {
   3.823278143875627*^9, 3.823278159992929*^9}, {3.823278582552631*^9, 
   3.823278593201798*^9}, 3.823296963658329*^9, {3.823898141453352*^9, 
   3.82389821816326*^9}, {3.823898253303154*^9, 3.823898347989192*^9}},
 CellLabel->
  "Out[706]=",ExpressionUUID->"281767da-157a-476d-96f7-a070e78837ec"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsColumn", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"sup1", ",", "sup2", ",", "sup3"}], "}"}], ",", 
   RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.823278187626376*^9, 3.823278199706563*^9}, {
  3.823278649485402*^9, 3.823278726573764*^9}, {3.823278759020269*^9, 
  3.823278781850932*^9}},
 CellLabel->
  "In[707]:=",ExpressionUUID->"c462af7b-d49d-44c8-99df-ad6d723bf42b"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{InsetBox[
        StyleBox["\<\"S(B2)\"\>",
         StripOnInput->False,
         FontSize->18], {4, 0.2}], {
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{0.625, 1.625}, {19.15312499999999, 
       7.105427357601002*^-15}},
      PlotRange->{{-2., 6.}, {-0.1, 1.1}},
      Ticks->{{{1, 
          FormBox["0", TraditionalForm]}}},
      TicksStyle->Larger], {185.20690778755295, -35.865942183936134}, 
     ImageScaled[{0.5, 0.5}], {352.7750624524818, 71.73188436787227}], 
    InsetBox[
     GraphicsBox[{InsetBox[
        StyleBox["\<\"S(B2, A2)\"\>",
         StripOnInput->False,
         FontSize->18], {6, 0.2}], {
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
        {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{0.625, 1.625}, {19.15312499999999, 
       7.105427357601002*^-15}},
      PlotRange->{{0., 8.}, {-0.1, 1.1}},
      Ticks->{{{3, 
          FormBox["0", TraditionalForm]}}},
      TicksStyle->Larger], {185.20690778755295, -107.5978265518084}, 
     ImageScaled[{0.5, 0.5}], {352.7750624524818, 71.73188436787227}], 
    InsetBox[
     GraphicsBox[{InsetBox[
        StyleBox["\<\"S(B2, A2, A1)\"\>",
         StripOnInput->False,
         FontSize->18], {6, 0.5}], {
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {0, 0}]}, 
        {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {1, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {2, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {3, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {4, 0}]}, 
        {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {5, 0}]}, 
        {Hue[0.37, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {6, 0}]}, 
        {Hue[0.63, 1, 1], EdgeForm[Thickness[0.001]], 
         GeometricTransformationBox[
          PolygonBox[{{0, 0}, {1, 0}, {1, 0.2}, {0, 0.2}}], {7, 0}]}}},
      Axes->{True, False},
      DisplayFunction->Identity,
      ImagePadding->{{0.625, 1.625}, {19.15312499999999, 
       7.105427357601002*^-15}},
      PlotRange->{{0., 8.}, {-0.1, 1.1}},
      Ticks->{{{3, 
          FormBox["0", TraditionalForm]}}},
      TicksStyle->Larger], {185.20690778755295, -179.32971091968068}, 
     ImageScaled[{0.5, 0.5}], {352.7750624524818, 71.73188436787227}]}, {}},
  ImageSize->{
    UpTo[450], 
    UpTo[203]},
  PlotRange->{{0, 370.4138155751059}, {-215.1956531036168, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.823278200485557*^9, {3.823278660302445*^9, 3.8232787274384813`*^9}, {
   3.82327876012595*^9, 3.823278782775473*^9}, 3.823296972039732*^9, 
   3.823898175477603*^9, 3.823898315448473*^9, 3.823898352797611*^9},
 CellLabel->
  "Out[707]=",ExpressionUUID->"43ce40f9-140e-42ec-9f67-fc10f5ec61ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PatchToGraphicsv", "[", 
    RowBox[{
    "pch_", ",", "primtype_", ",", "tiles_", ",", "colormap_", ",", 
     "edgeinstruction_", ",", "opac_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edgeinstruction", ",", 
        RowBox[{"Hue", "[", 
         RowBox[{"colormap", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Opacity", "[", ".5", "]"}], ","}], "*)"}], 
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"primtype", "[", 
           RowBox[{"tiles", "[", 
            RowBox[{"[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "]"}], "\n", ",", 
          
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], ",", " ", 
     "pch"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.823278751396062*^9, {3.8232928364396353`*^9, 3.8232928534980164`*^9}, 
   3.823293003873226*^9, {3.82329304658748*^9, 3.823293078168894*^9}, {
   3.823293666930338*^9, 3.823293667307683*^9}, {3.8232937950546627`*^9, 
   3.823293804062323*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"fb171a54-62a8-48f5-a991-88c9c6b68ce4"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Flow View construction images", "Section",
 CellChangeTimes->{
  3.820424738787904*^9, {3.820426949455336*^9, 
   3.8204269754674892`*^9}},ExpressionUUID->"cded535e-1225-449a-a964-\
5aaea2fd7d5c"],

Cell[CellGroupData[{

Cell["Making the little phi", "Subsubsection",
 CellChangeTimes->{{3.824167302404354*^9, 
  3.8241673194580183`*^9}},ExpressionUUID->"56638013-083c-458a-bc77-\
76115784599d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"th", "=", ".05"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Thickness", "[", "th", "]"}], ",", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "/", "3"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ll", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Thickness", "[", "th", "]"}], ",", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "3"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
    "}"}]}], ";", 
  RowBox[{"Atile", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"l", ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "\"\<0=\[Phi](A1)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "3"}], ",", "\"\<1/3=\[Phi](B1)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "\"\<1/2=\[Phi](B2)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "/", "3"}], ",", "\"\<2/3= \[Mu]([A])\>\"", ",", 
              ".1", ",", "Thick"}], "}"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], ",", 
       RowBox[{"TicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", "24", "]"}]}], ","}], "*)"}], " ", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Axes", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.125"}], ",", "1.01"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", ".1"}], ",", ".1"}], "}"}]}], "}"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"None", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "3"}], ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"2", "/", "3"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "\"\<\[Phi](A1)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "3"}], ",", "\"\<\[Phi](B1)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "\"\<\[Phi](B2)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "/", "3"}], ",", "\"\<\[Mu]([A])\>\"", ",", 
              RowBox[{"{", 
               RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}]}], 
           "}"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "48", "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Btile", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"ll", ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Ticks", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "\"\<0=\[Phi](A2)\>\"", ",", 
               RowBox[{"{", 
                RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "3"}], ",", "\"\<1/3=\[Mu](B1)\>\"", ",", 
               RowBox[{"{", 
                RowBox[{".1", ",", ".05"}], "}"}], ",", "Thick"}], "}"}], ",",
              "1"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], ",", 
        RowBox[{"TicksStyle", "\[Rule]", 
         RowBox[{"Directive", "[", "24", "]"}]}], ","}], "*)"}], " ", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.125"}], ",", "1.01"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", ".1"}], ",", ".1"}], "}"}]}], "}"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"None", ",", "None"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "3"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "\"\<\[Phi](A2)\>\"", ",", 
               RowBox[{"{", 
                RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "3"}], ",", "\"\<\[Mu]([B])\>\"", ",", 
               RowBox[{"{", 
                RowBox[{".1", ",", "0"}], "}"}], ",", "Thick"}], "}"}]}], 
            "}"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"FrameTicksStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "48", "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"mf", "=", 
    RowBox[{"GraphicsRow", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Atile", ",", "Btile"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"mfA", "=", 
  RowBox[{"Graphics", "[", "Atile", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\</Users/nafrank/Dropbox \
(Personal)/Research-current/IIET/AAPaper1/phipartitionA.png\>\"", ",", 
    "mfA"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mfB", "=", 
  RowBox[{"Graphics", "[", "Btile", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\</Users/nafrank/Dropbox \
(Personal)/Research-current/IIET/AAPaper1/phipartitionB.png\>\"", ",", 
    "mfB"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.824167325090926*^9, 3.824167391304702*^9}, {
   3.824167423127613*^9, 3.824167561548267*^9}, {3.8241676323481417`*^9, 
   3.8241676543077183`*^9}, {3.8241676969572268`*^9, 3.824167737781055*^9}, {
   3.824167772063717*^9, 3.824167796893812*^9}, {3.824167852716299*^9, 
   3.8241678536178083`*^9}, {3.8241679636728563`*^9, 3.824168236872808*^9}, {
   3.8241683698663483`*^9, 3.824168437879342*^9}, {3.824168658181799*^9, 
   3.82416871290519*^9}, {3.824169132395636*^9, 3.824169149524322*^9}, {
   3.824169194138673*^9, 3.824169327127945*^9}, 3.824169391018379*^9, {
   3.824169439534007*^9, 3.824169498543612*^9}, {3.824169906993535*^9, 
   3.8241699459038963`*^9}, {3.8241700101282682`*^9, 
   3.8241700482563057`*^9}, {3.824170082871977*^9, 3.824170125367538*^9}, {
   3.8241701887296886`*^9, 3.824170287151643*^9}, {3.824170317260647*^9, 
   3.82417036852746*^9}, {3.824170464001523*^9, 3.8241705430210133`*^9}, {
   3.8241705741868277`*^9, 3.824170606020481*^9}, {3.824170710753166*^9, 
   3.8241707693381844`*^9}, {3.824170989086165*^9, 3.8241709992112713`*^9}, {
   3.824171117087803*^9, 3.824171122661697*^9}, {3.8241711597714043`*^9, 
   3.8241712022533207`*^9}, {3.824171347356948*^9, 3.824171477949225*^9}, {
   3.824171508151929*^9, 3.8241715608757563`*^9}, {3.824171620860358*^9, 
   3.824171677938752*^9}, {3.824171731050233*^9, 3.824171991583105*^9}, {
   3.8241720312126093`*^9, 3.824172036061743*^9}, 3.82417207918849*^9, 
   3.824204626738039*^9, {3.824204665431944*^9, 3.824204748249453*^9}, {
   3.824204778881324*^9, 3.824204854545375*^9}, {3.824205144142836*^9, 
   3.8242051655320463`*^9}, {3.824205198727886*^9, 3.824205221116589*^9}, {
   3.824205269662305*^9, 3.824205283808444*^9}, {3.824205326849078*^9, 
   3.824205337660913*^9}, {3.824247735199538*^9, 3.824247806633428*^9}, {
   3.824247838497313*^9, 3.824247919249174*^9}, {3.824248012084654*^9, 
   3.824248086662148*^9}, {3.82424813458527*^9, 3.824248163621353*^9}, {
   3.824248199049534*^9, 3.8242486500514812`*^9}, {3.824576940360231*^9, 
   3.824576988346202*^9}, {3.8245770458433647`*^9, 3.824577059194566*^9}, {
   3.824577097866664*^9, 3.824577148974626*^9}, {3.8245771851262207`*^9, 
   3.824577214824008*^9}, {3.82457739742938*^9, 3.8245774027728977`*^9}, {
   3.824577516893797*^9, 3.824577554356616*^9}, {3.824577611265478*^9, 
   3.824577619194306*^9}, {3.824577672044194*^9, 3.824577692142906*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"39b15bc2-5929-43e9-9a52-77f1cc64abbd"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.05], 
   LineBox[NCache[{{0, 0}, {Rational[2, 3], 0}}, {{0, 0}, {
      0.6666666666666666, 0}}]]},
  Frame->True,
  FrameTicks->{{None, None}, {{{0, 
       FormBox["0", TraditionalForm]}, {
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       FormBox[
        FractionBox["1", "3"], TraditionalForm]}, {
       NCache[
        Rational[1, 2], 0.5], 
       FormBox[
        FractionBox["1", "2"], TraditionalForm]}, {
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       FormBox[
        FractionBox["2", "3"], TraditionalForm]}, {1, 
       FormBox["1", TraditionalForm]}}, {{0, 
       FormBox["\"\[Phi](A1)\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}, {
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       FormBox["\"\[Phi](B1)\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}, {
       NCache[
        Rational[1, 2], 0.5], 
       FormBox["\"\[Phi](B2)\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}, {
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       FormBox["\"\[Mu]([A])\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}}}},
  FrameTicksStyle->Directive[48],
  ImageSize->Full,
  PlotRange->{{-0.125, 1.01}, {-0.1, 0.1}}]], "Output",
 CellChangeTimes->{
  3.824577119044155*^9, 3.824577149659246*^9, 3.824577234355695*^9, 
   3.824577404346128*^9, 3.824577522945238*^9, 3.824577555905203*^9, 
   3.824577627550253*^9, {3.824577678759616*^9, 3.824577693062007*^9}},
 CellLabel->
  "Out[602]=",ExpressionUUID->"27cb4b7a-a8bf-45dd-8123-5df7a93415d4"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.05], 
   LineBox[NCache[{{0, 0}, {Rational[1, 3], 0}}, {{0, 0}, {
      0.3333333333333333, 0}}]]},
  Frame->True,
  FrameTicks->{{None, None}, {{{0, 
       FormBox["0", TraditionalForm]}, {
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       FormBox[
        FractionBox["1", "3"], TraditionalForm]}, {1, 
       FormBox["1", TraditionalForm]}}, {{0, 
       FormBox["\"\[Phi](A2)\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}, {
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       FormBox["\"\[Mu]([B])\"", TraditionalForm], {0.1, 0}, 
       Thickness[Large]}}}},
  FrameTicksStyle->Directive[48],
  ImageSize->Full,
  PlotRange->{{-0.125, 1.01}, {-0.1, 0.1}}]], "Output",
 CellChangeTimes->{
  3.824577119044155*^9, 3.824577149659246*^9, 3.824577234355695*^9, 
   3.824577404346128*^9, 3.824577522945238*^9, 3.824577555905203*^9, 
   3.824577627550253*^9, {3.824577678759616*^9, 3.824577693576919*^9}},
 CellLabel->
  "Out[604]=",ExpressionUUID->"b4f3b062-536f-4a67-abb6-fba4c5dee3e0"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8242485547947063`*^9},ExpressionUUID->"4ccca1b2-8827-45d9-9f6c-\
9ace1ea35bc4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.824168214164616*^9, 
  3.8241682152929373`*^9}},ExpressionUUID->"b5ddce71-8d5b-45c4-8eaf-\
3b72455df06c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Level 3 images demonstrating the shift", "Subsubsection",
 CellChangeTimes->{{3.823900919886856*^9, 
  3.82390096074403*^9}},ExpressionUUID->"c7521ea5-63ae-4833-8856-\
e1af434bccd5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tlens", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
    RowBox[{"1", "/", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"RectModel", "[", 
      RowBox[{
      "PD", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".005", ",", 
       ".1"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RectModel", "[", 
       RowBox[{
       "PD", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".005", ",", 
        "1"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", ".01", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", ".010"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.01"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}], ",", " ", 
          RowBox[{"2", "/", "3"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Large", "]"}]}], ","}], "*)"}], 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.804799789090438*^9, 3.8047998436102257`*^9}, {
   3.804800079039775*^9, 3.804800079384688*^9}, {3.804800120056508*^9, 
   3.8048001228056192`*^9}, {3.804800205061554*^9, 3.804800205663508*^9}, {
   3.8048745567972603`*^9, 3.804874673872388*^9}, {3.804874705210441*^9, 
   3.804874707116647*^9}, {3.804874780026918*^9, 3.8048748984867163`*^9}, {
   3.8048751917815237`*^9, 3.804875198019611*^9}, {3.804875271678008*^9, 
   3.804875274304758*^9}, {3.804875398356062*^9, 3.8048754139378033`*^9}, {
   3.805116015752927*^9, 3.8051160454985847`*^9}, {3.805116085099967*^9, 
   3.805116178360014*^9}, {3.805116217574726*^9, 3.805116262171562*^9}, {
   3.805116293010762*^9, 3.8051164227507477`*^9}, {3.805116582644788*^9, 
   3.805116613432263*^9}, {3.80511666798368*^9, 3.805116738594249*^9}, {
   3.805116978152664*^9, 3.8051170012466908`*^9}, {3.805117044131303*^9, 
   3.805117047964424*^9}, 3.805117078047061*^9, {3.805117294206319*^9, 
   3.8051173046661654`*^9}, {3.805117512976582*^9, 3.805117526990181*^9}, 
   3.8051211803094397`*^9, {3.805121317616427*^9, 3.8051213730890017`*^9}, 
   3.8051214062518263`*^9, {3.8053869236351957`*^9, 3.8053869244718313`*^9}, {
   3.8053869918851767`*^9, 3.805387020448666*^9}, {3.8053870851846857`*^9, 
   3.805387101741591*^9}, {3.805413184961108*^9, 3.80541325250659*^9}, {
   3.820427261851519*^9, 3.820427299275639*^9}, {3.8204273401482687`*^9, 
   3.820427345043659*^9}, 3.820427376806033*^9, 3.8204274374548473`*^9, {
   3.820427499110465*^9, 3.8204275328367558`*^9}, {3.820860098676179*^9, 
   3.820860109553173*^9}, 3.820860635992626*^9, 3.821367923807061*^9, {
   3.823279148812055*^9, 3.823279188315899*^9}, 3.823279231370747*^9, {
   3.823279274948892*^9, 3.823279281696801*^9}, {3.8232794479797697`*^9, 
   3.823279527339843*^9}, {3.8232795585336742`*^9, 3.823279562731155*^9}, {
   3.82389883154808*^9, 3.823898896793233*^9}, {3.823901932234623*^9, 
   3.823901934188055*^9}, {3.823901982060058*^9, 3.823901984276133*^9}, {
   3.823902039177094*^9, 3.823902039748695*^9}},
 CellLabel->
  "In[837]:=",ExpressionUUID->"51d0b5d3-ca1b-4bd1-a4e6-a8c8431c8f91"],

Cell[BoxData[
 GraphicsBox[{{{
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], {0, 0}]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 10], 0}, {0.1, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 5], 0}, {0.2, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[3, 10], 0}, {0.3, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[2, 5], 0}, {0.4, 0}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 2], 0}, {0.5, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[3, 5], 0}, {0.6, 0}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[7, 10], 0}, {0.7, 0}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[1, 12]}, {0, 0.08333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[1, 12]}, {0.2, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[1, 12]}, {0.3, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[1, 12]}, {0.4, 
        0.08333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[1, 12]}, {0.5, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 5], Rational[1, 12]}, {0.6, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[7, 10], Rational[1, 12]}, {0.7, 0.08333333333333333}]]
       }}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[1, 8]}, {-0.4, 0.125}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[1, 8]}, {-0.3, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[1, 8]}, {-0.2, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[1, 8]}, {-0.1, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[1, 8]}, {0, 0.125}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[1, 8]}, {0.1, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[1, 8]}, {0.2, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[1, 8]}, {0.3, 0.125}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[1, 6]}, {-0.4, 
        0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 6]}, {-0.3, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 6]}, {-0.2, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 6]}, {-0.1, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[1, 6]}, {0, 0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 6]}, {0.1, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 6]}, {0.2, 
        0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 6]}, {0.3, 
        0.16666666666666666`}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 5], Rational[1, 4]}, {-0.6, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[1, 4]}, {-0.5, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[1, 4]}, {-0.4, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 4]}, {-0.3, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 4]}, {-0.2, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 4]}, {-0.1, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{0, Rational[1, 4]}, {0, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 4]}, {0.1, 0.25}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[2, 3]}, {-0.1, 
        0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[2, 3]}, {0, 0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[2, 3]}, {0.1, 0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[2, 3]}, {0.2, 
        0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[2, 3]}, {0.3, 0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[2, 3]}, {0.4, 
        0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 2], Rational[2, 3]}, {0.5, 
        0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 5], Rational[2, 3]}, {0.6, 
        0.6666666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[3, 4]}, {-0.1, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], NCache[{0, Rational[3, 4]}, {0, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[3, 4]}, {0.1, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[3, 4]}, {0.2, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[3, 4]}, {0.3, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[3, 4]}, {0.4, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[3, 4]}, {0.5, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 5], Rational[3, 4]}, {0.6, 0.75}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[19, 24]}, {-0.5, 
        0.7916666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[19, 24]}, {-0.4, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[19, 24]}, {-0.3, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[19, 24]}, {-0.2, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[19, 24]}, {-0.1, 
        0.7916666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[19, 24]}, {0, 0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[19, 24]}, {0.1, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[19, 24]}, {0.2, 
        0.7916666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[5, 6]}, {-0.5, 
        0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[5, 6]}, {-0.4, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[5, 6]}, {-0.3, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[5, 6]}, {-0.2, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[5, 6]}, {-0.1, 
        0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[5, 6]}, {0, 0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[5, 6]}, {0.1, 0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[5, 6]}, {0.2, 
        0.8333333333333334}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-7, 10], Rational[11, 12]}, {-0.7, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 5], Rational[11, 12]}, {-0.6, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[11, 12]}, {-0.5, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[11, 12]}, {-0.4, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[11, 12]}, {-0.3, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[11, 12]}, {-0.2, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[11, 12]}, {-0.1, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[11, 12]}, {0, 0.9166666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 3]}, {-0.2, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 3]}, {-0.1, 
        0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 3]}, {0.1, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 3]}, {0.2, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 3]}, {0.3, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[1, 3]}, {0.4, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 2], Rational[1, 3]}, {0.5, 
        0.3333333333333333}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[5, 12]}, {-0.2, 
        0.4166666666666667}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[5, 12]}, {-0.1, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[5, 12]}, {0, 0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[5, 12]}, {0.1, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[5, 12]}, {0.2, 0.4166666666666667}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[5, 12]}, {0.3, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[5, 12]}, {0.4, 0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[5, 12]}, {0.5, 
        0.4166666666666667}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 5], Rational[11, 24]}, {-0.6, 
        0.4583333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[11, 24]}, {-0.5, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[11, 24]}, {-0.4, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[11, 24]}, {-0.3, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[11, 24]}, {-0.2, 
        0.4583333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[11, 24]}, {-0.1, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[11, 24]}, {0, 0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[11, 24]}, {0.1, 
        0.4583333333333333}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 2]}, {-0.3, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 2]}, {-0.2, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 2]}, {-0.1, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{0, Rational[1, 2]}, {0, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 2]}, {0.1, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 2]}, {0.2, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 2]}, {0.3, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[1, 2]}, {0.4, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[7, 12]}, {-0.3, 
        0.5833333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[7, 12]}, {-0.2, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[7, 12]}, {-0.1, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[7, 12]}, {0, 0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[7, 12]}, {0.1, 
        0.5833333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[7, 12]}, {0.2, 0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[7, 12]}, {0.3, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[7, 12]}, {0.4, 
        0.5833333333333334}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-7, 10], Rational[5, 8]}, {-0.7, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 5], Rational[5, 8]}, {-0.6, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[5, 8]}, {-0.5, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[5, 8]}, {-0.4, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[5, 8]}, {-0.3, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[5, 8]}, {-0.2, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[5, 8]}, {-0.1, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[5, 8]}, {0, 0.625}]]}}}, {
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-3, 10], Rational[1, 2]}, {-0.3, 0.5}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-1, 5], Rational[1, 2]}, {-0.2, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-1, 10], Rational[1, 2]}, {-0.1, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], NCache[{0, Rational[1, 2]}, {0, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[1, 10], Rational[1, 2]}, {0.1, 0.5}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[1, 5], Rational[1, 2]}, {0.2, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[3, 10], Rational[1, 2]}, {0.3, 0.5}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[2, 5], Rational[1, 2]}, {0.4, 0.5}]]}}, 
   {Thickness[0.01], LineBox[{{0, -0.01}, {0, 1.01}}]}},
  Axes->{True, True},
  ImageSize->Large,
  Ticks->None]], "Output",
 CellChangeTimes->{{3.823279150667926*^9, 3.8232791903580637`*^9}, 
   3.8232792321320667`*^9, {3.8232792768673983`*^9, 3.8232792823623037`*^9}, {
   3.823279458451283*^9, 3.82327952795481*^9}, 3.823279564021098*^9, 
   3.8238988352723837`*^9, {3.823898874770585*^9, 3.823898897996233*^9}, 
   3.823901936407116*^9, 3.8239019852356873`*^9, 3.823902040747855*^9},
 CellLabel->
  "Out[838]=",ExpressionUUID->"d6aeef15-9559-4bef-b77b-9f851eae6f1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tlens", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
    RowBox[{"1", "/", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"RectModel", "[", 
      RowBox[{
      "PD", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".005", ",", 
       ".1"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RectModel", "[", 
       RowBox[{
       "PD", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".005", ",", 
        "1"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", ".01", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", ".010"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.01"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}], ",", " ", 
          RowBox[{"2", "/", "3"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Large", "]"}]}], ","}], "*)"}], 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.804799789090438*^9, 3.8047998436102257`*^9}, {
   3.804800079039775*^9, 3.804800079384688*^9}, {3.804800120056508*^9, 
   3.8048001228056192`*^9}, {3.804800205061554*^9, 3.804800205663508*^9}, {
   3.8048745567972603`*^9, 3.804874673872388*^9}, {3.804874705210441*^9, 
   3.804874707116647*^9}, {3.804874780026918*^9, 3.8048748984867163`*^9}, {
   3.8048751917815237`*^9, 3.804875198019611*^9}, {3.804875271678008*^9, 
   3.804875274304758*^9}, {3.804875398356062*^9, 3.8048754139378033`*^9}, {
   3.805116015752927*^9, 3.8051160454985847`*^9}, {3.805116085099967*^9, 
   3.805116178360014*^9}, {3.805116217574726*^9, 3.805116262171562*^9}, {
   3.805116293010762*^9, 3.8051164227507477`*^9}, {3.805116582644788*^9, 
   3.805116613432263*^9}, {3.80511666798368*^9, 3.805116738594249*^9}, {
   3.805116978152664*^9, 3.8051170012466908`*^9}, {3.805117044131303*^9, 
   3.805117047964424*^9}, 3.805117078047061*^9, {3.805117294206319*^9, 
   3.8051173046661654`*^9}, {3.805117512976582*^9, 3.805117526990181*^9}, 
   3.8051211803094397`*^9, {3.805121317616427*^9, 3.8051213730890017`*^9}, 
   3.8051214062518263`*^9, {3.8053869236351957`*^9, 3.8053869244718313`*^9}, {
   3.8053869918851767`*^9, 3.805387020448666*^9}, {3.8053870851846857`*^9, 
   3.805387101741591*^9}, {3.805413184961108*^9, 3.80541325250659*^9}, {
   3.820427261851519*^9, 3.820427299275639*^9}, {3.8204273401482687`*^9, 
   3.820427345043659*^9}, 3.820427376806033*^9, 3.8204274374548473`*^9, {
   3.820427499110465*^9, 3.8204275328367558`*^9}, {3.820860098676179*^9, 
   3.820860109553173*^9}, 3.820860635992626*^9, 3.821367923807061*^9, {
   3.823279148812055*^9, 3.823279188315899*^9}, 3.823279231370747*^9, {
   3.823279274948892*^9, 3.823279281696801*^9}, {3.8232794479797697`*^9, 
   3.823279527339843*^9}, {3.8232795585336742`*^9, 3.823279562731155*^9}, {
   3.82389883154808*^9, 3.823898896793233*^9}, {3.823900970883967*^9, 
   3.8239010080525713`*^9}, {3.823901126360526*^9, 3.823901128888204*^9}, {
   3.8239019586012487`*^9, 3.823901996683556*^9}},
 CellLabel->
  "In[835]:=",ExpressionUUID->"32cd3ab4-f6fe-4235-9131-533e2fe0567f"],

Cell[BoxData[
 GraphicsBox[{{{
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], {0, 0}]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 10], 0}, {0.1, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 5], 0}, {0.2, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[3, 10], 0}, {0.3, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[2, 5], 0}, {0.4, 0}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[1, 2], 0}, {0.5, 0}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[3, 5], 0}, {0.6, 0}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{Rational[7, 10], 0}, {0.7, 0}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[1, 12]}, {0, 0.08333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[1, 12]}, {0.2, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[1, 12]}, {0.3, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[1, 12]}, {0.4, 
        0.08333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[1, 12]}, {0.5, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 5], Rational[1, 12]}, {0.6, 
        0.08333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[7, 10], Rational[1, 12]}, {0.7, 0.08333333333333333}]]
       }}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[1, 8]}, {-0.4, 0.125}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[1, 8]}, {-0.3, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[1, 8]}, {-0.2, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[1, 8]}, {-0.1, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[1, 8]}, {0, 0.125}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[1, 8]}, {0.1, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[1, 8]}, {0.2, 0.125}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[1, 8]}, {0.3, 0.125}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[1, 6]}, {-0.4, 
        0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 6]}, {-0.3, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 6]}, {-0.2, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 6]}, {-0.1, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[1, 6]}, {0, 0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 6]}, {0.1, 
        0.16666666666666666`}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 6]}, {0.2, 
        0.16666666666666666`}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 6]}, {0.3, 
        0.16666666666666666`}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 5], Rational[1, 4]}, {-0.6, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[1, 4]}, {-0.5, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[1, 4]}, {-0.4, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 4]}, {-0.3, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 4]}, {-0.2, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 4]}, {-0.1, 0.25}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{0, Rational[1, 4]}, {0, 0.25}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 4]}, {0.1, 0.25}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[2, 3]}, {-0.1, 
        0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[2, 3]}, {0, 0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[2, 3]}, {0.1, 0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[2, 3]}, {0.2, 
        0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[2, 3]}, {0.3, 0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[2, 3]}, {0.4, 
        0.6666666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 2], Rational[2, 3]}, {0.5, 
        0.6666666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 5], Rational[2, 3]}, {0.6, 
        0.6666666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[3, 4]}, {-0.1, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], NCache[{0, Rational[3, 4]}, {0, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[3, 4]}, {0.1, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[3, 4]}, {0.2, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[3, 4]}, {0.3, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[3, 4]}, {0.4, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[3, 4]}, {0.5, 0.75}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 5], Rational[3, 4]}, {0.6, 0.75}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[19, 24]}, {-0.5, 
        0.7916666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[19, 24]}, {-0.4, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[19, 24]}, {-0.3, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[19, 24]}, {-0.2, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[19, 24]}, {-0.1, 
        0.7916666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[19, 24]}, {0, 0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[19, 24]}, {0.1, 
        0.7916666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[19, 24]}, {0.2, 
        0.7916666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[5, 6]}, {-0.5, 
        0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[5, 6]}, {-0.4, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[5, 6]}, {-0.3, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[5, 6]}, {-0.2, 
        0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[5, 6]}, {-0.1, 
        0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[5, 6]}, {0, 0.8333333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[5, 6]}, {0.1, 0.8333333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[5, 6]}, {0.2, 
        0.8333333333333334}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-7, 10], Rational[11, 12]}, {-0.7, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 5], Rational[11, 12]}, {-0.6, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 2], Rational[11, 12]}, {-0.5, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-2, 5], Rational[11, 12]}, {-0.4, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[11, 12]}, {-0.3, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[11, 12]}, {-0.2, 
        0.9166666666666666}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[11, 12]}, {-0.1, 
        0.9166666666666666}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[11, 12]}, {0, 0.9166666666666666}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 3]}, {-0.2, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 3]}, {-0.1, 
        0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 3]}, {0.1, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 3]}, {0.2, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 3]}, {0.3, 0.3333333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[1, 3]}, {0.4, 
        0.3333333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 2], Rational[1, 3]}, {0.5, 
        0.3333333333333333}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[5, 12]}, {-0.2, 
        0.4166666666666667}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[5, 12]}, {-0.1, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[5, 12]}, {0, 0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[5, 12]}, {0.1, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[5, 12]}, {0.2, 0.4166666666666667}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[5, 12]}, {0.3, 
        0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[5, 12]}, {0.4, 0.4166666666666667}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 2], Rational[5, 12]}, {0.5, 
        0.4166666666666667}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 5], Rational[11, 24]}, {-0.6, 
        0.4583333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[11, 24]}, {-0.5, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[11, 24]}, {-0.4, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[11, 24]}, {-0.3, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[11, 24]}, {-0.2, 
        0.4583333333333333}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[11, 24]}, {-0.1, 
        0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[11, 24]}, {0, 0.4583333333333333}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[11, 24]}, {0.1, 
        0.4583333333333333}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-3, 10], Rational[1, 2]}, {-0.3, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 5], Rational[1, 2]}, {-0.2, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[-1, 10], Rational[1, 2]}, {-0.1, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], NCache[{0, Rational[1, 2]}, {0, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 10], Rational[1, 2]}, {0.1, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[1, 5], Rational[1, 2]}, {0.2, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[3, 10], Rational[1, 2]}, {0.3, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
         0.08333333333333333}]], 
       NCache[{Rational[2, 5], Rational[1, 2]}, {0.4, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[7, 12]}, {-0.3, 
        0.5833333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[7, 12]}, {-0.2, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[7, 12]}, {-0.1, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[7, 12]}, {0, 0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 10], Rational[7, 12]}, {0.1, 
        0.5833333333333334}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[1, 5], Rational[7, 12]}, {0.2, 0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[3, 10], Rational[7, 12]}, {0.3, 
        0.5833333333333334}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[2, 5], Rational[7, 12]}, {0.4, 
        0.5833333333333334}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-7, 10], Rational[5, 8]}, {-0.7, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 5], Rational[5, 8]}, {-0.6, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 2], Rational[5, 8]}, {-0.5, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-2, 5], Rational[5, 8]}, {-0.4, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-3, 10], Rational[5, 8]}, {-0.3, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 5], Rational[5, 8]}, {-0.2, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{Rational[-1, 10], Rational[5, 8]}, {-0.1, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.1], EdgeForm[Thickness[0.005]], 
      GeometricTransformationBox[
       RectangleBox[{0, 0}, 
        NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
         0.041666666666666664`}]], 
       NCache[{0, Rational[5, 8]}, {0, 0.625}]]}}}, {
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-2, 5], Rational[1, 6]}, {-0.4, 
       0.16666666666666666`}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-3, 10], Rational[1, 6]}, {-0.3, 
       0.16666666666666666`}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-1, 5], Rational[1, 6]}, {-0.2, 
       0.16666666666666666`}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[-1, 10], Rational[1, 6]}, {-0.1, 
       0.16666666666666666`}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{0, Rational[1, 6]}, {0, 0.16666666666666666`}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[1, 10], Rational[1, 6]}, {0.1, 
       0.16666666666666666`}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[1, 5], Rational[1, 6]}, {0.2, 0.16666666666666666`}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.005]], 
     GeometricTransformationBox[
      RectangleBox[{0, 0}, 
       NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
        0.08333333333333333}]], 
      NCache[{Rational[3, 10], Rational[1, 6]}, {0.3, 
       0.16666666666666666`}]]}}, 
   {Thickness[0.01], LineBox[{{0, -0.01}, {0, 1.01}}]}},
  Axes->{True, True},
  ImageSize->Large,
  Ticks->None]], "Output",
 CellChangeTimes->{{3.823900974414793*^9, 3.823901008579938*^9}, {
  3.823901941148676*^9, 3.823901997271096*^9}},
 CellLabel->
  "Out[836]=",ExpressionUUID->"e01b14d5-e899-4095-a4bd-0a072863cafc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[OpenCurlyDoubleQuote]Final results\[CloseCurlyDoubleQuote] ", \
"Subsubsection",
 CellChangeTimes->{{3.823898882201846*^9, 3.823898885137101*^9}, {
  3.823965312929966*^9, 3.823965328785872*^9}, {3.824565517878243*^9, 
  3.8245655418272123`*^9}},ExpressionUUID->"8a21711c-aa3a-4228-a60c-\
e9fe8a028382"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sbs", "=", "PD"}], ";", 
  RowBox[{"nm", "=", "6"}], ";", 
  RowBox[{"extended", "=", 
   RowBox[{"MkIIET2", "[", 
    RowBox[{"sbs", ",", "nm"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iietmain", "[", "x_", "]"}], "=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "-", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "<", "x", " ", "<", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"extended", ",", "1"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PDiietg", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"iietmain", "[", "x", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "0.0"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Exclusions", "\[Rule]", "None"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"FontSize", "\[Rule]", "22"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", 
         RowBox[{"FontSize", "\[Rule]", "22"}]}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightYellow"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.819381868703003*^9, 3.81938187057191*^9}, {
   3.8193819567331877`*^9, 3.819382013686879*^9}, {3.819382283223856*^9, 
   3.819382400465844*^9}, {3.819382431640093*^9, 3.819382452930892*^9}, {
   3.819382587802244*^9, 3.8193827557408752`*^9}, {3.819382810110331*^9, 
   3.819382860817477*^9}, {3.819383042641348*^9, 3.819383079985544*^9}, {
   3.819383129467703*^9, 3.819383140019767*^9}, {3.819383220313635*^9, 
   3.819383220601966*^9}, {3.82386329204392*^9, 3.823863449311648*^9}, {
   3.823863576158175*^9, 3.8238636188198347`*^9}, {3.823863665607499*^9, 
   3.823863684244851*^9}, {3.8238637664334297`*^9, 3.823863845820526*^9}, {
   3.823863898580652*^9, 3.823864048723234*^9}, {3.823864079876341*^9, 
   3.823864087774713*^9}, 3.823864162811236*^9, {3.8238642187189083`*^9, 
   3.8238642827313337`*^9}, {3.823864447807542*^9, 3.823864450000901*^9}, {
   3.8238655588645353`*^9, 3.823865584464197*^9}, {3.8238658185513363`*^9, 
   3.823865903568287*^9}, {3.823869981786584*^9, 3.823869982430338*^9}, {
   3.823870325645225*^9, 3.8238703331036377`*^9}, {3.823870431926448*^9, 
   3.823870434316845*^9}, {3.8238705637484493`*^9, 3.823870610518526*^9}, {
   3.823870640783598*^9, 3.823870700357271*^9}, {3.823870831442672*^9, 
   3.823870834230811*^9}, {3.82387096482909*^9, 3.8238710189489527`*^9}, {
   3.823871259175168*^9, 3.823871299718996*^9}, {3.823872465176229*^9, 
   3.823872532487727*^9}, {3.823874160086796*^9, 3.823874161498473*^9}, {
   3.8239651261181707`*^9, 3.8239651822316017`*^9}, {3.823965400139182*^9, 
   3.823965408807877*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"b82601f4-7dec-459e-81b0-54b050c49130"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVWXk4lG8XVipLfrIkqSRLktCmUHIrighZCiWpJBUqUREhkRASEhIhLbKF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       "]]},
     Annotation[#, "Charting`Private`Tag$13335#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->{{
     Thickness[Large], FontSize -> 22}, {
     Thickness[Large], FontSize -> 22}},
  Background->RGBColor[1, 1, 0.85],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1}, {0., 0.999845515233375}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.82396513633533*^9, 3.8239651828802423`*^9}, 
   3.823965410269533*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"5928bc63-192b-4686-92dd-10cd85124954"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sbs", "=", "PD"}], ";", 
  RowBox[{"tlens", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"BasicData", "[", "sbs", "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], "/", "10"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PDflowg", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RectModel", "[", 
        RowBox[{
        "sbs", ",", "3", ",", "tlens", ",", "bluegreen", ",", ".000", ",", 
         "1"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", ".01", "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", ".00"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1.0"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", ".01"}], ",", "1.01"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"PDflowg", ",", "PDiietg"}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.804799789090438*^9, 3.8047998436102257`*^9}, {
   3.804800079039775*^9, 3.804800079384688*^9}, {3.804800120056508*^9, 
   3.8048001228056192`*^9}, {3.804800205061554*^9, 3.804800205663508*^9}, {
   3.8048745567972603`*^9, 3.804874673872388*^9}, {3.804874705210441*^9, 
   3.804874707116647*^9}, {3.804874780026918*^9, 3.8048748984867163`*^9}, {
   3.8048751917815237`*^9, 3.804875198019611*^9}, {3.804875271678008*^9, 
   3.804875274304758*^9}, {3.804875398356062*^9, 3.8048754139378033`*^9}, {
   3.805116015752927*^9, 3.8051160454985847`*^9}, {3.805116085099967*^9, 
   3.805116178360014*^9}, {3.805116217574726*^9, 3.805116262171562*^9}, {
   3.805116293010762*^9, 3.8051164227507477`*^9}, {3.805116582644788*^9, 
   3.805116613432263*^9}, {3.80511666798368*^9, 3.805116738594249*^9}, {
   3.805116978152664*^9, 3.8051170012466908`*^9}, {3.805117044131303*^9, 
   3.805117047964424*^9}, 3.805117078047061*^9, 3.805117570889081*^9, 
   3.805117639070557*^9, {3.805125297276174*^9, 3.805125343805423*^9}, {
   3.805125383293923*^9, 3.805125425429762*^9}, {3.805125457894479*^9, 
   3.805125513179339*^9}, {3.80512557922101*^9, 3.8051255820217*^9}, {
   3.805125618296723*^9, 3.8051256398647223`*^9}, {3.805125688947818*^9, 
   3.805125782501328*^9}, {3.805125821156283*^9, 3.8051258527387543`*^9}, 
   3.805125942335981*^9, {3.805384854484129*^9, 3.805384857999304*^9}, {
   3.805384893849566*^9, 3.805384898563827*^9}, {3.805385071680799*^9, 
   3.805385121996099*^9}, {3.8053851792537403`*^9, 3.805385185203615*^9}, {
   3.805385238679248*^9, 3.80538524917873*^9}, {3.8053852834019623`*^9, 
   3.805385297839447*^9}, {3.805385363163775*^9, 3.805385425842345*^9}, 
   3.805385470962722*^9, {3.8053855178580027`*^9, 3.805385546345992*^9}, {
   3.8053855827639523`*^9, 3.805385598477407*^9}, {3.80538566762669*^9, 
   3.8053856729660063`*^9}, {3.805385838392642*^9, 3.805385859805818*^9}, {
   3.805385917769733*^9, 3.805385935191977*^9}, {3.805413534407587*^9, 
   3.805413543771473*^9}, {3.805413602541854*^9, 3.805413602907558*^9}, {
   3.8208766674531717`*^9, 3.820876674209124*^9}, {3.82389990993742*^9, 
   3.823900024760211*^9}, {3.82390007182749*^9, 3.823900170395754*^9}, 
   3.823900201009336*^9, {3.8239002785541773`*^9, 3.8239002793465357`*^9}, {
   3.82390032064781*^9, 3.823900353750333*^9}, {3.823900402011747*^9, 
   3.8239004407962914`*^9}, {3.823900519371784*^9, 3.823900520165152*^9}, {
   3.823900593392076*^9, 3.823900594618515*^9}, {3.82390069240434*^9, 
   3.823900701171505*^9}, {3.823900731718058*^9, 3.8239007435129623`*^9}, {
   3.8239093402071657`*^9, 3.823909340595636*^9}, {3.823909420488406*^9, 
   3.823909424354656*^9}, {3.823909654227426*^9, 3.823909672390731*^9}, {
   3.82390982992087*^9, 3.823909859575984*^9}, {3.823913350090302*^9, 
   3.823913350447042*^9}, {3.8239607939800997`*^9, 3.823960875017086*^9}, {
   3.823961025444018*^9, 3.823961043342952*^9}, {3.8239611100562553`*^9, 
   3.82396111057908*^9}, {3.8239615251437674`*^9, 3.823961527570854*^9}, {
   3.823965333475211*^9, 3.823965362601475*^9}, {3.823965432291519*^9, 
   3.8239654675264797`*^9}, {3.82396568165939*^9, 3.823965686211913*^9}, {
   3.823965723546565*^9, 3.823965788492783*^9}, {3.823965855742158*^9, 
   3.823965885025547*^9}, {3.823965945897756*^9, 3.823965956057968*^9}, {
   3.823965997743793*^9, 3.823966002648122*^9}, {3.823966073203669*^9, 
   3.823966117981896*^9}, {3.823967206732011*^9, 3.823967207963994*^9}, {
   3.82396949130262*^9, 3.823969495911764*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"0e9e2d64-a47f-4bfc-b7e8-5234b76097dd"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], {0, 0}]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], NCache[{Rational[1, 10], 0}, {0.1, 0}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], 0}, {0.2, 0}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], NCache[{Rational[3, 10], 0}, {0.3, 0}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[2, 5], 0}, {0.4, 0}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 2], 0}, {0.5, 0}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 5], 0}, {0.6, 0}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[7, 10], 0}, {0.7, 0}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[1, 12]}, {0, 0.08333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[1, 12]}, {0.2, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[1, 12]}, {0.3, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[2, 5], Rational[1, 12]}, {0.4, 
            0.08333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 2], Rational[1, 12]}, {0.5, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 5], Rational[1, 12]}, {0.6, 
            0.08333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[7, 10], Rational[1, 12]}, {0.7, 
            0.08333333333333333}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-2, 5], Rational[1, 8]}, {-0.4, 0.125}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[1, 8]}, {-0.3, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[1, 8]}, {-0.2, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[1, 8]}, {-0.1, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[1, 8]}, {0, 0.125}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[1, 8]}, {0.1, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[1, 8]}, {0.2, 0.125}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[1, 8]}, {0.3, 0.125}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-2, 5], Rational[1, 6]}, {-0.4, 
            0.16666666666666666`}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[1, 6]}, {-0.3, 
            0.16666666666666666`}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[1, 6]}, {-0.2, 
            0.16666666666666666`}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[1, 6]}, {-0.1, 
            0.16666666666666666`}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[1, 6]}, {0, 0.16666666666666666`}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[1, 6]}, {0.1, 
            0.16666666666666666`}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[1, 6]}, {0.2, 
            0.16666666666666666`}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 10], Rational[1, 6]}, {0.3, 
            0.16666666666666666`}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 5], Rational[1, 4]}, {-0.6, 0.25}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 2], Rational[1, 4]}, {-0.5, 0.25}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-2, 5], Rational[1, 4]}, {-0.4, 0.25}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[1, 4]}, {-0.3, 0.25}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[1, 4]}, {-0.2, 0.25}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[1, 4]}, {-0.1, 0.25}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], NCache[{0, Rational[1, 4]}, {0, 0.25}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[1, 4]}, {0.1, 0.25}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[2, 3]}, {-0.1, 
            0.6666666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[2, 3]}, {0, 0.6666666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[2, 3]}, {0.1, 
            0.6666666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[2, 3]}, {0.2, 
            0.6666666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 10], Rational[2, 3]}, {0.3, 
            0.6666666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[2, 5], Rational[2, 3]}, {0.4, 
            0.6666666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 2], Rational[2, 3]}, {0.5, 
            0.6666666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 5], Rational[2, 3]}, {0.6, 
            0.6666666666666666}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[3, 4]}, {-0.1, 0.75}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[3, 4]}, {0, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[3, 4]}, {0.1, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[3, 4]}, {0.2, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[3, 4]}, {0.3, 0.75}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[2, 5], Rational[3, 4]}, {0.4, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 2], Rational[3, 4]}, {0.5, 0.75}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 5], Rational[3, 4]}, {0.6, 0.75}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 2], Rational[19, 24]}, {-0.5, 
            0.7916666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-2, 5], Rational[19, 24]}, {-0.4, 
            0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[19, 24]}, {-0.3, 
            0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[19, 24]}, {-0.2, 
            0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[19, 24]}, {-0.1, 
            0.7916666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[19, 24]}, {0, 0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[19, 24]}, {0.1, 
            0.7916666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[19, 24]}, {0.2, 
            0.7916666666666666}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 2], Rational[5, 6]}, {-0.5, 
            0.8333333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-2, 5], Rational[5, 6]}, {-0.4, 
            0.8333333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[5, 6]}, {-0.3, 
            0.8333333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[5, 6]}, {-0.2, 
            0.8333333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[5, 6]}, {-0.1, 
            0.8333333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[5, 6]}, {0, 0.8333333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[5, 6]}, {0.1, 
            0.8333333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[5, 6]}, {0.2, 
            0.8333333333333334}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-7, 10], Rational[11, 12]}, {-0.7, 
            0.9166666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 5], Rational[11, 12]}, {-0.6, 
            0.9166666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 2], Rational[11, 12]}, {-0.5, 
            0.9166666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-2, 5], Rational[11, 12]}, {-0.4, 
            0.9166666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[11, 12]}, {-0.3, 
            0.9166666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[11, 12]}, {-0.2, 
            0.9166666666666666}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[11, 12]}, {-0.1, 
            0.9166666666666666}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[11, 12]}, {0, 0.9166666666666666}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[1, 3]}, {-0.2, 
            0.3333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[1, 3]}, {-0.1, 
            0.3333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[1, 3]}, {0.1, 
            0.3333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[1, 3]}, {0.2, 
            0.3333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 10], Rational[1, 3]}, {0.3, 
            0.3333333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[2, 5], Rational[1, 3]}, {0.4, 
            0.3333333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 2], Rational[1, 3]}, {0.5, 
            0.3333333333333333}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[5, 12]}, {-0.2, 
            0.4166666666666667}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[5, 12]}, {-0.1, 
            0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[5, 12]}, {0, 0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[5, 12]}, {0.1, 
            0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[5, 12]}, {0.2, 
            0.4166666666666667}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[5, 12]}, {0.3, 
            0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[2, 5], Rational[5, 12]}, {0.4, 
            0.4166666666666667}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 2], Rational[5, 12]}, {0.5, 
            0.4166666666666667}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 5], Rational[11, 24]}, {-0.6, 
            0.4583333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 2], Rational[11, 24]}, {-0.5, 
            0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-2, 5], Rational[11, 24]}, {-0.4, 
            0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[11, 24]}, {-0.3, 
            0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[11, 24]}, {-0.2, 
            0.4583333333333333}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[11, 24]}, {-0.1, 
            0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[11, 24]}, {0, 0.4583333333333333}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[11, 24]}, {0.1, 
            0.4583333333333333}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-3, 10], Rational[1, 2]}, {-0.3, 0.5}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 5], Rational[1, 2]}, {-0.2, 0.5}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[-1, 10], Rational[1, 2]}, {-0.1, 0.5}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{0, Rational[1, 2]}, {0, 0.5}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 10], Rational[1, 2]}, {0.1, 0.5}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[1, 5], Rational[1, 2]}, {0.2, 0.5}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[3, 10], Rational[1, 2]}, {0.3, 0.5}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 12]}, {0.1, 
             0.08333333333333333}]], 
           NCache[{Rational[2, 5], Rational[1, 2]}, {0.4, 0.5}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[7, 12]}, {-0.3, 
            0.5833333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[7, 12]}, {-0.2, 
            0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[7, 12]}, {-0.1, 
            0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[7, 12]}, {0, 0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 10], Rational[7, 12]}, {0.1, 
            0.5833333333333334}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[1, 5], Rational[7, 12]}, {0.2, 
            0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[3, 10], Rational[7, 12]}, {0.3, 
            0.5833333333333334}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[2, 5], Rational[7, 12]}, {0.4, 
            0.5833333333333334}]]}}, {
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-7, 10], Rational[5, 8]}, {-0.7, 0.625}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 5], Rational[5, 8]}, {-0.6, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 2], Rational[5, 8]}, {-0.5, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-2, 5], Rational[5, 8]}, {-0.4, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-3, 10], Rational[5, 8]}, {-0.3, 0.625}]]}, 
         {Hue[0.63, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 5], Rational[5, 8]}, {-0.2, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{Rational[-1, 10], Rational[5, 8]}, {-0.1, 0.625}]]}, 
         {Hue[0.37, 1, 1], Opacity[1], EdgeForm[Thickness[0.]], 
          GeometricTransformationBox[
           RectangleBox[{0, 0}, 
            NCache[{Rational[1, 10], Rational[1, 24]}, {0.1, 
             0.041666666666666664`}]], 
           NCache[{0, Rational[5, 8]}, {0, 0.625}]]}}}, 
       {Thickness[0.01], LineBox[{{0, 0.}, {0, 1.}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {15.528645833333371`, 1.2500000000001137`}},
      PlotRange->{{-1, 1}, {-0.01, 1.01}}], {220.36721920586797, -120.77315682209289},
      ImageScaled[{0.5, 0.5}], {418.1675733318125, 230.04410823255787}], 
    InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwVWXk4lG8XVipLfrIkqSRLktCmUHIrighZCiWpJBUqUREhkRASEhIhLbKF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           "]]},
         Annotation[#, "Charting`Private`Tag$13335#1"]& ]}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      AxesStyle->{{
         Thickness[Large], FontSize -> 22}, {
         Thickness[Large], FontSize -> 22}},
      Background->RGBColor[1, 1, 0.85],
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{33.66145833333333, 11.911458333333428`}, {
       15.528645833333371`, 1.2500000000001137`}},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0., 1}, {0., 0.999845515233375}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {581.4370604846432, -120.77315682209289},
      ImageScaled[{0.5, 0.5}], {258.83837906589116, 230.04410823255787}]}, {}},
  ImageSize->Full,
  PlotRange->{{0, 722.1396825575505}, {-241.54631364418577`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.823965956818901*^9, {3.823965999500622*^9, 3.8239660063704243`*^9}, {
   3.823966103118144*^9, 3.823966109417872*^9}, 3.823966155202428*^9, 
   3.823967805750416*^9, 3.823969498741412*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"479f8abd-2642-4497-9c84-598f73b5557b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["the subdivision graph", "Subsubsection",
 CellChangeTimes->{{3.824565556025549*^9, 
  3.824565570333786*^9}},ExpressionUUID->"85c98a4a-bd27-409e-aa95-\
71f4161456dd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "=", ".5"}], ";", 
  RowBox[{"ht", ":=", 
   RowBox[{"1.25", "h"}]}], ";", " ", 
  RowBox[{"hstep", "=", 
   RowBox[{".25", "h"}]}], ";", 
  RowBox[{"nlev", "=", "2"}], ";", 
  RowBox[{"th", "=", ".015"}], ";", 
  RowBox[{"opac", "=", "1"}], ";", 
  RowBox[{"below", "=", 
   RowBox[{"-", ".125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cyls", "=", 
   RowBox[{"PossCyls", "[", 
    RowBox[{"PD", ",", "nlev"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"usedit", ":=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"2", "/", "3"}]}], "}"}]}], ";", 
  RowBox[{"rects", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Hue", "[", 
        RowBox[{"bluegreen", "[", "1.5", "]"}], "]"}], ",", 
       RowBox[{"Opacity", "[", "1", "]"}], ",", 
       RowBox[{"Rectangle", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"ht", "+", "hstep"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"ht", "+", 
            RowBox[{"2", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Hue", "[", 
          RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "1", "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "ht"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "/", "3"}], ",", 
             RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Hue", "[", 
          RowBox[{"bluegreen", "[", "2", "]"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "1", "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "/", "3"}], ",", "ht"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hlines", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"2", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"3", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"3", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", "Dotted", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"4", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"4", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lines", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.5", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.5", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.25", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"nlev", "+", "1"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zhi", "=", 
     RowBox[{"ht", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "*", "hstep"}]}]}], ";", 
    RowBox[{"zlow", ":=", 
     RowBox[{"zhi", "-", "hstep"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"placer", "=", 
     RowBox[{"PslistsToLocs", "[", 
      RowBox[{"PD", ",", "k", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ys", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Take", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "&"}], ",", 
        RowBox[{"Values", "[", "placer", "]"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newsplits", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"ys", ",", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"usedit", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"rects", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Hue", "[", 
            RowBox[{"bluegreen", "[", 
             RowBox[{
              RowBox[{"Last", "[", "#", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Opacity", "[", "1", "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"placer", "[", "#", "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "zlow"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"placer", "[", "#", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"placer", "[", "#", "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], ",", "zhi"}], "}"}]}], 
            "]"}]}], "}"}], "&"}], ",", 
        RowBox[{"cyls", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"lines", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", 
            RowBox[{"th", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "zhi"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"#", ",", 
                RowBox[{"below", "/", 
                 RowBox[{"Sqrt", "[", "k", "]"}]}]}], "}"}]}], "}"}], "]"}]}],
           " ", "}"}], "&"}], ",", "newsplits"}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"usedit", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"usedit", ",", "ys"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Sum]\>\"", ",", "Large"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{".5", ",", 
         RowBox[{"ht", "+", 
          RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "3"}], ",", 
           RowBox[{"ht", "+", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"ht", "+", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "6"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B2\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A2\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B2\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A2\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A2\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"9", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"21", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B2\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"23", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nshow", "=", "0"}], ";", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rects", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"lines", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "3"}]}], "]"}], "]"}], ",", "hlines", ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.824565576723331*^9, 3.8245657312926292`*^9}, {
   3.824565833830502*^9, 3.8245658738511972`*^9}, {3.824565920167212*^9, 
   3.824566104880308*^9}, {3.824566316890943*^9, 3.824566325646652*^9}, {
   3.824566997750626*^9, 3.8245670038268642`*^9}, {3.824567034594101*^9, 
   3.8245670431519623`*^9}, {3.824567074060626*^9, 3.824567174192292*^9}, {
   3.8245672668728237`*^9, 3.8245673026211767`*^9}, {3.824567342473955*^9, 
   3.824567344442357*^9}, {3.824567609375546*^9, 3.8245676124498453`*^9}, {
   3.8245681353229523`*^9, 3.8245681499150667`*^9}, {3.824568263631604*^9, 
   3.824568273157598*^9}, {3.824568346180592*^9, 3.824568365604911*^9}, {
   3.824568404424662*^9, 3.824568488385442*^9}, {3.8245685198378477`*^9, 
   3.824568528631824*^9}, {3.8245685624042664`*^9, 3.824568610831574*^9}, {
   3.824568680149618*^9, 3.824568689119903*^9}, {3.824568861687626*^9, 
   3.824568892035446*^9}, {3.8245690150160513`*^9, 3.824569042871673*^9}, 
   3.8245690977826767`*^9, 3.824569397179886*^9, 3.82456942829004*^9, 
   3.824569496988206*^9, {3.824569617110086*^9, 3.824569675037072*^9}, {
   3.8245697264976683`*^9, 3.824569729590523*^9}, {3.8245697981516542`*^9, 
   3.824569798478835*^9}, {3.8245698873025227`*^9, 3.824569957377235*^9}, {
   3.824570009145658*^9, 3.8245700140079203`*^9}, {3.824570252208023*^9, 
   3.8245702567711077`*^9}, {3.824570308118968*^9, 3.8245703084826097`*^9}, {
   3.824570436318165*^9, 3.824570436744561*^9}, {3.824570468650873*^9, 
   3.824570469374057*^9}, 3.82457051360249*^9, {3.824570570604986*^9, 
   3.824570573328985*^9}, {3.8245706076509132`*^9, 3.824570608522954*^9}, {
   3.824570659313398*^9, 3.824570661753846*^9}, {3.824570721818234*^9, 
   3.8245707322325497`*^9}, {3.824570767493938*^9, 3.824570873486198*^9}, {
   3.824570904709703*^9, 3.824570975939337*^9}, {3.8245710209782867`*^9, 
   3.824571090741131*^9}, {3.8245711338285522`*^9, 3.824571134186226*^9}, {
   3.82457149504738*^9, 3.8245715830692167`*^9}, {3.824572531451674*^9, 
   3.824572567906328*^9}, {3.824572641823408*^9, 3.8245727290489388`*^9}, {
   3.824572776688884*^9, 3.824572786220359*^9}, {3.824572823034672*^9, 
   3.824572854512762*^9}, {3.824573144746592*^9, 3.824573213325651*^9}, {
   3.824573791205179*^9, 3.824573985919958*^9}, 3.8245740198353977`*^9, {
   3.824574081089028*^9, 3.8245740823804703`*^9}, {3.824574112669568*^9, 
   3.824574123537977*^9}, {3.824574198667283*^9, 3.824574232589778*^9}, {
   3.8245742631298933`*^9, 3.824574323850625*^9}, {3.824574358220812*^9, 
   3.824574770684882*^9}, {3.824575553797336*^9, 3.824575554616959*^9}, {
   3.82457581278293*^9, 3.824576100990617*^9}, {3.8245761698269043`*^9, 
   3.8245761837509604`*^9}, {3.8245762265252657`*^9, 
   3.8245762298969173`*^9}, {3.8245762659388866`*^9, 
   3.8245763206288013`*^9}, {3.824576369353609*^9, 3.82457639619068*^9}, {
   3.82457644464692*^9, 3.8245767513364773`*^9}, {3.824576785810171*^9, 
   3.824576860788026*^9}, {3.824577772897291*^9, 3.824577774543345*^9}, {
   3.824577939868506*^9, 3.824577998147683*^9}, {3.824578215416091*^9, 
   3.824578217922749*^9}, {3.824578285369981*^9, 3.824578321844123*^9}, {
   3.8245784044825907`*^9, 3.824578479941609*^9}, {3.8245785184738283`*^9, 
   3.824578540182911*^9}, {3.824578570500226*^9, 3.82457858469576*^9}, {
   3.824578678481352*^9, 3.824578679258086*^9}, {3.8245812232772512`*^9, 
   3.824581420663773*^9}, {3.8245814561870947`*^9, 3.824581679271646*^9}, {
   3.8245817159880667`*^9, 3.824581734536517*^9}, {3.8245818708363667`*^9, 
   3.824581880126737*^9}, {3.8245825435206747`*^9, 3.824582585838274*^9}, {
   3.8245844047948923`*^9, 3.824584412481844*^9}},
 CellLabel->
  "In[991]:=",ExpressionUUID->"e0b35699-51bf-45a7-9e4f-0a00bc7da84d"],

Cell[BoxData[
 GraphicsBox[{{
    {Hue[0.5, 1, 1], Opacity[1], RectangleBox[{0, 0.75}, {1, 0.875}]}, {
     {Hue[0.37, 1, 1], Opacity[1], 
      RectangleBox[{0, 0.625}, 
       NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[1], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 
        0.625}], {1, 0.75}]}}}, {
    {Thickness[0.0225], LineBox[{{1, -0.125}, {1, 0.875}}]}, 
    {Thickness[0.0225], LineBox[{{0, -0.125}, {0, 0.875}}]}, 
    {Thickness[0.01875], 
     LineBox[NCache[{{Rational[2, 3], -0.125}, {Rational[2, 3], 0.75}}, {{
       0.6666666666666666, -0.125}, {0.6666666666666666, 0.75}}]]}}, {
    {Thickness[0.03], LineBox[{{0, 0}, {1, 0}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.875}, {1, 0.875}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.75}, {1, 0.75}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.625}, {1, 0.625}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.5}, {1, 0.5}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.375}, {1, 0.375}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.25}, {1, 0.25}}]}, 
    {Thickness[0.003], Dashing[{0, Small}], 
     LineBox[{{0, 0.125}, {1, 0.125}}]}}, {InsetBox[
     StyleBox["\<\"\[Sum]\"\>",
      StripOnInput->False,
      FontSize->Large], {0.5, 0.8125}], {InsetBox[
      StyleBox["\<\"A\"\>",
       StripOnInput->False,
       FontSize->Large], 
      NCache[{Rational[1, 3], 0.6875}, {0.3333333333333333, 0.6875}]], 
     InsetBox[
      StyleBox["\<\"B\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0.5, 0],
       FrontFaceColor->RGBColor[1, 0.5, 0],
       BackFaceColor->RGBColor[1, 0.5, 0],
       GraphicsColor->RGBColor[1, 0.5, 0],
       FontSize->Large,
       FontColor->RGBColor[1, 0.5, 0]], 
      NCache[{Rational[5, 6], 0.6875}, {0.8333333333333334, 0.6875}]]}}},
  ImageSize->Medium]], "Output",
 CellChangeTimes->{{3.82458172269063*^9, 3.8245817358919277`*^9}, 
   3.824581881512409*^9, {3.824582545248988*^9, 3.824582592266398*^9}, {
   3.8245844076923227`*^9, 3.8245844134269133`*^9}},
 CellLabel->
  "Out[998]=",ExpressionUUID->"f98998d0-a71d-4da0-bef5-e523765ad645"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "=", ".5"}], ";", 
  RowBox[{"ht", ":=", 
   RowBox[{"1.25", "h"}]}], ";", " ", 
  RowBox[{"hstep", "=", 
   RowBox[{".25", "h"}]}], ";", 
  RowBox[{"nlev", "=", "2"}], ";", 
  RowBox[{"th", "=", ".015"}], ";", 
  RowBox[{"opac", "=", ".15"}], ";", 
  RowBox[{"below", "=", 
   RowBox[{"-", ".125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cyls", "=", 
   RowBox[{"PossCyls", "[", 
    RowBox[{"PD", ",", "nlev"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"usedit", ":=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"2", "/", "3"}]}], "}"}]}], ";", 
  RowBox[{"rects", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Hue", "[", 
        RowBox[{"bluegreen", "[", "1.5", "]"}], "]"}], ",", 
       RowBox[{"Opacity", "[", ".5", "]"}], ",", 
       RowBox[{"Rectangle", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"ht", "+", "hstep"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"ht", "+", 
            RowBox[{"2", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Hue", "[", 
          RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "opac", "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "ht"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "/", "3"}], ",", 
             RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Hue", "[", 
          RowBox[{"bluegreen", "[", "2", "]"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "opac", "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "/", "3"}], ",", "ht"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hlines", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"2", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"3", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"3", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"th", "/", "5"}], "]"}], ",", "Dotted", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"4", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "-", 
             RowBox[{"4", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lines", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.5", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.5", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "+", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", 
        RowBox[{"1.25", "th"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"nlev", "+", "1"}]}], ",", 
   RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zhi", "=", 
     RowBox[{"ht", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "*", "hstep"}]}]}], ";", 
    RowBox[{"zlow", ":=", 
     RowBox[{"zhi", "-", "hstep"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"placer", "=", 
     RowBox[{"PslistsToLocs", "[", 
      RowBox[{"PD", ",", "k", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ys", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Take", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "&"}], ",", 
        RowBox[{"Values", "[", "placer", "]"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newsplits", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"ys", ",", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"usedit", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"rects", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Hue", "[", 
            RowBox[{"bluegreen", "[", 
             RowBox[{
              RowBox[{"Last", "[", "#", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Opacity", "[", "opac", "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"placer", "[", "#", "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "zlow"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"placer", "[", "#", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"placer", "[", "#", "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], ",", "zhi"}], "}"}]}], 
            "]"}]}], "}"}], "&"}], ",", 
        RowBox[{"cyls", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"lines", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", 
            RowBox[{"th", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "zhi"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"#", ",", 
                RowBox[{"below", "/", 
                 RowBox[{"Sqrt", "[", "k", "]"}]}]}], "}"}]}], "}"}], "]"}]}],
           " ", "}"}], "&"}], ",", "newsplits"}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"usedit", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"usedit", ",", "ys"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Sum]\>\"", ",", "Large"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{".5", ",", 
         RowBox[{"ht", "+", 
          RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "3"}], ",", 
           RowBox[{"ht", "+", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"ht", "+", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "6"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B2\>\"", ",", "Large", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A2\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "6"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{".5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B2\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A2\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A2\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"7", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<A1\>\"", ",", "Large"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"9", "/", "12"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B1\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"21", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B2\>\"", ",", "Larger", ",", "Orange"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"23", "/", "24"}], ",", 
           RowBox[{"ht", "-", 
            RowBox[{"1.5", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nshow", "=", "3"}], ";", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rects", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"lines", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "3"}]}], "]"}], "]"}], ",", "hlines"}], "}"}], 
    ",", 
    RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8245784807681093`*^9, 3.8245784953134727`*^9}, 
   3.824582621717229*^9, {3.824582661757197*^9, 3.824582784298636*^9}, {
   3.8245837421810007`*^9, 3.8245837490337753`*^9}, 3.824584283398629*^9, {
   3.824584422929288*^9, 3.824584426680317*^9}},
 CellLabel->
  "In[999]:=",ExpressionUUID->"123d805d-0ba8-46a2-998a-a7b4238a3111"],

Cell[BoxData[
 GraphicsBox[{{
    {Hue[0.5, 1, 1], Opacity[0.5], RectangleBox[{0, 0.75}, {1, 0.875}]}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.625}, 
       NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 
        0.625}], {1, 0.75}]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.5}, 
       NCache[{Rational[1, 3], 0.625}, {0.3333333333333333, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}], {1, 0.625}]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}], 
       NCache[{Rational[1, 2], 0.625}, {0.5, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}], 
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 0.625}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.375}, 
       NCache[{Rational[1, 6], 0.5}, {0.16666666666666666`, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}], 
       NCache[{Rational[1, 4], 0.5}, {0.25, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}], 
       NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}], 
       NCache[{Rational[5, 6], 0.5}, {0.8333333333333334, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}], 
       NCache[{Rational[11, 12], 0.5}, {0.9166666666666666, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 
        0.375}], {1, 0.5}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}], 
       NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}], 
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.25}, 
       NCache[{Rational[1, 12], 0.375}, {0.08333333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 12], 0.25}, {0.08333333333333333, 0.25}], 
       NCache[{Rational[1, 8], 0.375}, {0.125, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 8], 0.25}, {0.125, 0.25}], 
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.25}, {0.16666666666666666`, 0.25}], 
       NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.25}, {0.25, 0.25}], 
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[2, 3], 0.25}, {0.6666666666666666, 0.25}],
        NCache[{Rational[3, 4], 0.375}, {0.75, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[3, 4], 0.25}, {0.75, 0.25}], 
       NCache[{Rational[19, 24], 0.375}, {0.7916666666666666, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[19, 24], 0.25}, {0.7916666666666666, 0.25}], 
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 6], 0.25}, {0.8333333333333334, 0.25}],
        NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.25}, {0.9166666666666666, 
        0.25}], {1, 0.375}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.25}, {0.3333333333333333, 0.25}],
        NCache[{Rational[5, 12], 0.375}, {0.4166666666666667, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 12], 0.25}, {0.4166666666666667, 0.25}], 
       NCache[{Rational[11, 24], 0.375}, {0.4583333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 24], 0.25}, {0.4583333333333333, 0.25}], 
       NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.25}, {0.5, 0.25}], 
       NCache[{Rational[7, 12], 0.375}, {0.5833333333333334, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[7, 12], 0.25}, {0.5833333333333334, 0.25}], 
       NCache[{Rational[5, 8], 0.375}, {0.625, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 8], 0.25}, {0.625, 0.25}], 
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}]]}}}, {
    {Thickness[0.0225], LineBox[{{1, -0.125}, {1, 0.875}}]}, 
    {Thickness[0.0225], LineBox[{{0, -0.125}, {0, 0.875}}]}, 
    {Thickness[0.01875], 
     LineBox[NCache[{{Rational[2, 3], -0.125}, {Rational[2, 3], 0.75}}, {{
       0.6666666666666666, -0.125}, {0.6666666666666666, 0.75}}]]}, {
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 3], 0.625}, {Rational[1, 3], -0.125}}, {{
        0.3333333333333333, 0.625}, {0.3333333333333333, -0.125}}]]}, 
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 2], 0.625}, {Rational[1, 2], -0.125}}, {{
        0.5, 0.625}, {0.5, -0.125}}]]}}, {
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 6], 0.5}, {
         Rational[1, 6], -0.08838834764831843}}, {{0.16666666666666666`, 
        0.5}, {0.16666666666666666`, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 4], 0.5}, {
         Rational[1, 4], -0.08838834764831843}}, {{0.25, 0.5}, {
        0.25, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[5, 6], 0.5}, {
         Rational[5, 6], -0.08838834764831843}}, {{0.8333333333333334, 0.5}, {
        0.8333333333333334, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[11, 12], 0.5}, {
         Rational[11, 12], -0.08838834764831843}}, {{0.9166666666666666, 
        0.5}, {0.9166666666666666, -0.08838834764831843}}]]}}, {
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 12], 0.375}, {
         Rational[1, 12], -0.07216878364870323}}, {{0.08333333333333333, 
        0.375}, {0.08333333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 8], 0.375}, {
         Rational[1, 8], -0.07216878364870323}}, {{0.125, 0.375}, {
        0.125, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[3, 4], 0.375}, {
         Rational[3, 4], -0.07216878364870323}}, {{0.75, 0.375}, {
        0.75, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[19, 24], 0.375}, {
         Rational[19, 24], -0.07216878364870323}}, {{0.7916666666666666, 
        0.375}, {0.7916666666666666, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 12], 0.375}, {
         Rational[5, 12], -0.07216878364870323}}, {{0.4166666666666667, 
        0.375}, {0.4166666666666667, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[11, 24], 0.375}, {
         Rational[11, 24], -0.07216878364870323}}, {{0.4583333333333333, 
        0.375}, {0.4583333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[7, 12], 0.375}, {
         Rational[7, 12], -0.07216878364870323}}, {{0.5833333333333334, 
        0.375}, {0.5833333333333334, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 8], 0.375}, {
         Rational[5, 8], -0.07216878364870323}}, {{0.625, 0.375}, {
        0.625, -0.07216878364870323}}]]}}}, {
    {Thickness[0.03], LineBox[{{0, 0}, {1, 0}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.875}, {1, 0.875}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.75}, {1, 0.75}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.625}, {1, 0.625}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.5}, {1, 0.5}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.375}, {1, 0.375}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.25}, {1, 0.25}}]}, 
    {Thickness[0.003], Dashing[{0, Small}], 
     LineBox[{{0, 0.125}, {1, 0.125}}]}}},
  ImageSize->Medium]], "Output",
 CellChangeTimes->{{3.824582755261155*^9, 3.824582784750437*^9}, 
   3.8245842844740133`*^9, 3.824584427243186*^9},
 CellLabel->
  "Out[1006]=",ExpressionUUID->"da230ae9-60ff-4ab6-829c-6456559fd9d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"opac1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"directshift", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "ht"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "3"}], ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "2", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "6"}], ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "4"}], ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "6"}], ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "4"}], ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nshow", "=", "3"}], ";", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rects", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"lines", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "3"}]}], "]"}], "]"}], ",", "directshift", ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<A2\>\"", ",", "Larger"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "24"}], ",", 
          RowBox[{"ht", "-", 
           RowBox[{"2.5", "hstep"}]}]}], "}"}]}], "]"}], ",", "hlines"}], 
     "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.824576378857484*^9, 3.824582833739213*^9, {3.8245835776683903`*^9, 
   3.824583719511046*^9}, {3.824583757399786*^9, 3.8245841390986357`*^9}, {
   3.824584171968247*^9, 3.824584261022422*^9}, {3.824584442630265*^9, 
   3.824584446174981*^9}, {3.824584778698423*^9, 3.824584929433156*^9}, {
   3.8245849695569696`*^9, 3.824584973220961*^9}},
 CellLabel->
  "In[1034]:=",ExpressionUUID->"cdd51635-4628-4dea-9c9a-3bfa7a771588"],

Cell[BoxData[
 GraphicsBox[{{
    {Hue[0.5, 1, 1], Opacity[0.5], RectangleBox[{0, 0.75}, {1, 0.875}]}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.625}, 
       NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 
        0.625}], {1, 0.75}]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.5}, 
       NCache[{Rational[1, 3], 0.625}, {0.3333333333333333, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}], {1, 0.625}]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}], 
       NCache[{Rational[1, 2], 0.625}, {0.5, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}], 
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 0.625}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.375}, 
       NCache[{Rational[1, 6], 0.5}, {0.16666666666666666`, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}], 
       NCache[{Rational[1, 4], 0.5}, {0.25, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}], 
       NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}], 
       NCache[{Rational[5, 6], 0.5}, {0.8333333333333334, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}], 
       NCache[{Rational[11, 12], 0.5}, {0.9166666666666666, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 
        0.375}], {1, 0.5}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}], 
       NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}], 
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.25}, 
       NCache[{Rational[1, 12], 0.375}, {0.08333333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 12], 0.25}, {0.08333333333333333, 0.25}], 
       NCache[{Rational[1, 8], 0.375}, {0.125, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 8], 0.25}, {0.125, 0.25}], 
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.25}, {0.16666666666666666`, 0.25}], 
       NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.25}, {0.25, 0.25}], 
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[2, 3], 0.25}, {0.6666666666666666, 0.25}],
        NCache[{Rational[3, 4], 0.375}, {0.75, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[3, 4], 0.25}, {0.75, 0.25}], 
       NCache[{Rational[19, 24], 0.375}, {0.7916666666666666, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[19, 24], 0.25}, {0.7916666666666666, 0.25}], 
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 6], 0.25}, {0.8333333333333334, 0.25}],
        NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.25}, {0.9166666666666666, 
        0.25}], {1, 0.375}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.25}, {0.3333333333333333, 0.25}],
        NCache[{Rational[5, 12], 0.375}, {0.4166666666666667, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 12], 0.25}, {0.4166666666666667, 0.25}], 
       NCache[{Rational[11, 24], 0.375}, {0.4583333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 24], 0.25}, {0.4583333333333333, 0.25}], 
       NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.25}, {0.5, 0.25}], 
       NCache[{Rational[7, 12], 0.375}, {0.5833333333333334, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[7, 12], 0.25}, {0.5833333333333334, 0.25}], 
       NCache[{Rational[5, 8], 0.375}, {0.625, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 8], 0.25}, {0.625, 0.25}], 
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}]]}}}, {
    {Thickness[0.0225], LineBox[{{1, -0.125}, {1, 0.875}}]}, 
    {Thickness[0.0225], LineBox[{{0, -0.125}, {0, 0.875}}]}, 
    {Thickness[0.01875], 
     LineBox[NCache[{{Rational[2, 3], -0.125}, {Rational[2, 3], 0.75}}, {{
       0.6666666666666666, -0.125}, {0.6666666666666666, 0.75}}]]}, {
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 3], 0.625}, {Rational[1, 3], -0.125}}, {{
        0.3333333333333333, 0.625}, {0.3333333333333333, -0.125}}]]}, 
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 2], 0.625}, {Rational[1, 2], -0.125}}, {{
        0.5, 0.625}, {0.5, -0.125}}]]}}, {
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 6], 0.5}, {
         Rational[1, 6], -0.08838834764831843}}, {{0.16666666666666666`, 
        0.5}, {0.16666666666666666`, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 4], 0.5}, {
         Rational[1, 4], -0.08838834764831843}}, {{0.25, 0.5}, {
        0.25, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[5, 6], 0.5}, {
         Rational[5, 6], -0.08838834764831843}}, {{0.8333333333333334, 0.5}, {
        0.8333333333333334, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[11, 12], 0.5}, {
         Rational[11, 12], -0.08838834764831843}}, {{0.9166666666666666, 
        0.5}, {0.9166666666666666, -0.08838834764831843}}]]}}, {
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 12], 0.375}, {
         Rational[1, 12], -0.07216878364870323}}, {{0.08333333333333333, 
        0.375}, {0.08333333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 8], 0.375}, {
         Rational[1, 8], -0.07216878364870323}}, {{0.125, 0.375}, {
        0.125, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[3, 4], 0.375}, {
         Rational[3, 4], -0.07216878364870323}}, {{0.75, 0.375}, {
        0.75, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[19, 24], 0.375}, {
         Rational[19, 24], -0.07216878364870323}}, {{0.7916666666666666, 
        0.375}, {0.7916666666666666, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 12], 0.375}, {
         Rational[5, 12], -0.07216878364870323}}, {{0.4166666666666667, 
        0.375}, {0.4166666666666667, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[11, 24], 0.375}, {
         Rational[11, 24], -0.07216878364870323}}, {{0.4583333333333333, 
        0.375}, {0.4583333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[7, 12], 0.375}, {
         Rational[7, 12], -0.07216878364870323}}, {{0.5833333333333334, 
        0.375}, {0.5833333333333334, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 8], 0.375}, {
         Rational[5, 8], -0.07216878364870323}}, {{0.625, 0.375}, {
        0.625, -0.07216878364870323}}]]}}}, {
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[{0, 0.625}, 
      NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[{0, 0.5}, 
      NCache[{Rational[1, 3], 0.625}, {0.3333333333333333, 0.625}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], 
     RectangleBox[
      NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}], 
      NCache[{Rational[1, 4], 0.5}, {0.25, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[
      NCache[{Rational[1, 6], -0.125}, {0.16666666666666666`, -0.125}], 
      NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}]]}}, InsetBox[
    StyleBox["\<\"\[Sum]\"\>",
     StripOnInput->False,
     FontSize->Large], {0.5, 0.8125}], InsetBox[
    StyleBox["\<\"A\"\>",
     StripOnInput->False,
     FontSize->Large], 
    NCache[{Rational[1, 3], 0.6875}, {0.3333333333333333, 0.6875}]], 
   InsetBox[
    StyleBox["\<\"A1\"\>",
     StripOnInput->False,
     FontSize->Large], 
    NCache[{Rational[1, 6], 0.5625}, {0.16666666666666666`, 0.5625}]], 
   InsetBox[
    StyleBox["\<\"B1\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0.5, 0],
     FrontFaceColor->RGBColor[1, 0.5, 0],
     BackFaceColor->RGBColor[1, 0.5, 0],
     GraphicsColor->RGBColor[1, 0.5, 0],
     FontSize->Larger,
     FontColor->RGBColor[1, 0.5, 0]], 
    NCache[{Rational[5, 24], 0.4375}, {0.20833333333333334`, 0.4375}]], 
   InsetBox[
    StyleBox["\<\"A2\"\>",
     StripOnInput->False,
     FontSize->Larger], 
    NCache[{Rational[5, 24], 0.3125}, {0.20833333333333334`, 0.3125}]], {
    {Thickness[0.03], LineBox[{{0, 0}, {1, 0}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.875}, {1, 0.875}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.75}, {1, 0.75}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.625}, {1, 0.625}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.5}, {1, 0.5}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.375}, {1, 0.375}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.25}, {1, 0.25}}]}, 
    {Thickness[0.003], Dashing[{0, Small}], 
     LineBox[{{0, 0.125}, {1, 0.125}}]}}},
  ImageSize->Medium]], "Output",
 CellChangeTimes->{{3.824583868409665*^9, 3.824583992906781*^9}, 
   3.8245840283367853`*^9, {3.824584060117488*^9, 3.8245840801446457`*^9}, 
   3.824584125203429*^9, {3.824584175244117*^9, 3.82458426183986*^9}, {
   3.824584433306094*^9, 3.824584447402952*^9}, {3.8245848234829807`*^9, 
   3.824584853663198*^9}, {3.824584887998591*^9, 3.824584930861364*^9}, 
   3.824584974141552*^9},
 CellLabel->
  "Out[1036]=",ExpressionUUID->"a8c93bd7-1900-4cba-8596-b7193d5f6780"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"opac1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"directs", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "ht"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "2", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "+", 
             RowBox[{"0", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "/", "3"}], ",", 
            RowBox[{"ht", "-", "hstep"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hue", "[", 
         RowBox[{"bluegreen", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "opac1", "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "below"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"7", "/", "12"}], ",", 
            RowBox[{"ht", "-", 
             RowBox[{"2", "hstep"}]}]}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nshow", "=", "3"}], ";", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rects", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"lines", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"nshow", "+", "3"}]}], "]"}], "]"}], ",", "directs", ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
      RowBox[{"labels", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "5"}], "]"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<A1\>\"", ",", "Larger"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"13", "/", "24"}], ",", 
          RowBox[{"ht", "-", 
           RowBox[{"2.5", "hstep"}]}]}], "}"}]}], "]"}], ",", "hlines"}], 
     "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.824576378857484*^9, 3.824582833739213*^9, {3.8245835776683903`*^9, 
   3.824583719511046*^9}, {3.824583757399786*^9, 3.8245841390986357`*^9}, {
   3.824584171968247*^9, 3.824584261022422*^9}, {3.824584442630265*^9, 
   3.824584446174981*^9}, {3.824584694345149*^9, 3.8245847111177063`*^9}, {
   3.824584957490726*^9, 3.824584961392254*^9}},
 CellLabel->
  "In[1031]:=",ExpressionUUID->"36b02803-414f-4350-9e58-2ccc07dfe0d8"],

Cell[BoxData[
 GraphicsBox[{{
    {Hue[0.5, 1, 1], Opacity[0.5], RectangleBox[{0, 0.75}, {1, 0.875}]}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.625}, 
       NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 
        0.625}], {1, 0.75}]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.5}, 
       NCache[{Rational[1, 3], 0.625}, {0.3333333333333333, 0.625}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}], {1, 0.625}]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}], 
       NCache[{Rational[1, 2], 0.625}, {0.5, 0.625}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}], 
       NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 0.625}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.375}, 
       NCache[{Rational[1, 6], 0.5}, {0.16666666666666666`, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}], 
       NCache[{Rational[1, 4], 0.5}, {0.25, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}], 
       NCache[{Rational[1, 3], 0.5}, {0.3333333333333333, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}], 
       NCache[{Rational[5, 6], 0.5}, {0.8333333333333334, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}], 
       NCache[{Rational[11, 12], 0.5}, {0.9166666666666666, 0.5}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 
        0.375}], {1, 0.5}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}], 
       NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}], 
       NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}]]}}, {
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[{0, 0.25}, 
       NCache[{Rational[1, 12], 0.375}, {0.08333333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 12], 0.25}, {0.08333333333333333, 0.25}], 
       NCache[{Rational[1, 8], 0.375}, {0.125, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 8], 0.25}, {0.125, 0.25}], 
       NCache[{Rational[1, 6], 0.375}, {0.16666666666666666`, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[1, 6], 0.25}, {0.16666666666666666`, 0.25}], 
       NCache[{Rational[1, 4], 0.375}, {0.25, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 4], 0.25}, {0.25, 0.25}], 
       NCache[{Rational[1, 3], 0.375}, {0.3333333333333333, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[2, 3], 0.25}, {0.6666666666666666, 0.25}],
        NCache[{Rational[3, 4], 0.375}, {0.75, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[3, 4], 0.25}, {0.75, 0.25}], 
       NCache[{Rational[19, 24], 0.375}, {0.7916666666666666, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[19, 24], 0.25}, {0.7916666666666666, 0.25}], 
       NCache[{Rational[5, 6], 0.375}, {0.8333333333333334, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 6], 0.25}, {0.8333333333333334, 0.25}],
        NCache[{Rational[11, 12], 0.375}, {0.9166666666666666, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 12], 0.25}, {0.9166666666666666, 
        0.25}], {1, 0.375}]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 3], 0.25}, {0.3333333333333333, 0.25}],
        NCache[{Rational[5, 12], 0.375}, {0.4166666666666667, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[5, 12], 0.25}, {0.4166666666666667, 0.25}], 
       NCache[{Rational[11, 24], 0.375}, {0.4583333333333333, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[11, 24], 0.25}, {0.4583333333333333, 0.25}], 
       NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}]]}, 
     {Hue[0.37, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[1, 2], 0.25}, {0.5, 0.25}], 
       NCache[{Rational[7, 12], 0.375}, {0.5833333333333334, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[
       NCache[{Rational[7, 12], 0.25}, {0.5833333333333334, 0.25}], 
       NCache[{Rational[5, 8], 0.375}, {0.625, 0.375}]]}, 
     {Hue[0.63, 1, 1], Opacity[0.15], 
      RectangleBox[NCache[{Rational[5, 8], 0.25}, {0.625, 0.25}], 
       NCache[{Rational[2, 3], 0.375}, {0.6666666666666666, 0.375}]]}}}, {
    {Thickness[0.0225], LineBox[{{1, -0.125}, {1, 0.875}}]}, 
    {Thickness[0.0225], LineBox[{{0, -0.125}, {0, 0.875}}]}, 
    {Thickness[0.01875], 
     LineBox[NCache[{{Rational[2, 3], -0.125}, {Rational[2, 3], 0.75}}, {{
       0.6666666666666666, -0.125}, {0.6666666666666666, 0.75}}]]}, {
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 3], 0.625}, {Rational[1, 3], -0.125}}, {{
        0.3333333333333333, 0.625}, {0.3333333333333333, -0.125}}]]}, 
     {Thickness[0.015], 
      LineBox[NCache[{{Rational[1, 2], 0.625}, {Rational[1, 2], -0.125}}, {{
        0.5, 0.625}, {0.5, -0.125}}]]}}, {
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 6], 0.5}, {
         Rational[1, 6], -0.08838834764831843}}, {{0.16666666666666666`, 
        0.5}, {0.16666666666666666`, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[1, 4], 0.5}, {
         Rational[1, 4], -0.08838834764831843}}, {{0.25, 0.5}, {
        0.25, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[5, 6], 0.5}, {
         Rational[5, 6], -0.08838834764831843}}, {{0.8333333333333334, 0.5}, {
        0.8333333333333334, -0.08838834764831843}}]]}, 
     {Thickness[0.010606601717798212`], 
      LineBox[NCache[{{Rational[11, 12], 0.5}, {
         Rational[11, 12], -0.08838834764831843}}, {{0.9166666666666666, 
        0.5}, {0.9166666666666666, -0.08838834764831843}}]]}}, {
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 12], 0.375}, {
         Rational[1, 12], -0.07216878364870323}}, {{0.08333333333333333, 
        0.375}, {0.08333333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[1, 8], 0.375}, {
         Rational[1, 8], -0.07216878364870323}}, {{0.125, 0.375}, {
        0.125, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[3, 4], 0.375}, {
         Rational[3, 4], -0.07216878364870323}}, {{0.75, 0.375}, {
        0.75, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[19, 24], 0.375}, {
         Rational[19, 24], -0.07216878364870323}}, {{0.7916666666666666, 
        0.375}, {0.7916666666666666, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 12], 0.375}, {
         Rational[5, 12], -0.07216878364870323}}, {{0.4166666666666667, 
        0.375}, {0.4166666666666667, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[11, 24], 0.375}, {
         Rational[11, 24], -0.07216878364870323}}, {{0.4583333333333333, 
        0.375}, {0.4583333333333333, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[7, 12], 0.375}, {
         Rational[7, 12], -0.07216878364870323}}, {{0.5833333333333334, 
        0.375}, {0.5833333333333334, -0.07216878364870323}}]]}, 
     {Thickness[0.008660254037844387], 
      LineBox[NCache[{{Rational[5, 8], 0.375}, {
         Rational[5, 8], -0.07216878364870323}}, {{0.625, 0.375}, {
        0.625, -0.07216878364870323}}]]}}}, {
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[{0, 0.625}, 
      NCache[{Rational[2, 3], 0.75}, {0.6666666666666666, 0.75}]]}, 
    {Hue[0.63, 1, 1], Opacity[1], 
     RectangleBox[NCache[{Rational[1, 2], 0.5}, {0.5, 0.5}], 
      NCache[{Rational[2, 3], 0.625}, {0.6666666666666666, 0.625}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[NCache[{Rational[1, 2], 0.375}, {0.5, 0.375}], 
      NCache[{Rational[2, 3], 0.5}, {0.6666666666666666, 0.5}]]}, 
    {Hue[0.37, 1, 1], Opacity[1], 
     RectangleBox[NCache[{Rational[1, 2], -0.125}, {0.5, -0.125}], 
      NCache[{Rational[7, 12], 0.375}, {0.5833333333333334, 0.375}]]}}, 
   InsetBox[
    StyleBox["\<\"\[Sum]\"\>",
     StripOnInput->False,
     FontSize->Large], {0.5, 0.8125}], InsetBox[
    StyleBox["\<\"A\"\>",
     StripOnInput->False,
     FontSize->Large], 
    NCache[{Rational[1, 3], 0.6875}, {0.3333333333333333, 0.6875}]], 
   InsetBox[
    StyleBox["\<\"B2\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0.5, 0],
     FrontFaceColor->RGBColor[1, 0.5, 0],
     BackFaceColor->RGBColor[1, 0.5, 0],
     GraphicsColor->RGBColor[1, 0.5, 0],
     FontSize->Large,
     FontColor->RGBColor[1, 0.5, 0]], 
    NCache[{Rational[7, 12], 0.5625}, {0.5833333333333334, 0.5625}]], InsetBox[
    StyleBox["\<\"A2\"\>",
     StripOnInput->False,
     FontSize->Large], 
    NCache[{Rational[7, 12], 0.4375}, {0.5833333333333334, 0.4375}]], InsetBox[
    StyleBox["\<\"A1\"\>",
     StripOnInput->False,
     FontSize->Larger], 
    NCache[{Rational[13, 24], 0.3125}, {0.5416666666666666, 0.3125}]], {
    {Thickness[0.03], LineBox[{{0, 0}, {1, 0}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.875}, {1, 0.875}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.75}, {1, 0.75}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.625}, {1, 0.625}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.5}, {1, 0.5}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.375}, {1, 0.375}}]}, 
    {Thickness[0.003], LineBox[{{0, 0.25}, {1, 0.25}}]}, 
    {Thickness[0.003], Dashing[{0, Small}], 
     LineBox[{{0, 0.125}, {1, 0.125}}]}}},
  ImageSize->Medium]], "Output",
 CellChangeTimes->{3.82458496258781*^9},
 CellLabel->
  "Out[1033]=",ExpressionUUID->"df3b639c-483e-467d-b506-77069c05c361"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1311, 835},
WindowMargins->{{52, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, 1},
PrintingOptions->{"PaperOrientation"->"Landscape",
"PaperSize"->{792, 612}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e2d095a1-3a11-4c27-8681-3b37e3702971"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 191, 3, 123, "Title",ExpressionUUID->"fc83ecb0-3054-458b-92e0-7aeae3f13b67"],
Cell[774, 27, 3073, 84, 214, "Input",ExpressionUUID->"6c6b2c1e-e985-431a-9eb3-6a74d3ee5034",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[3872, 115, 219, 4, 84, "Section",ExpressionUUID->"ec2db6a5-2248-40a1-ba56-e600d21aa6c3"],
Cell[CellGroupData[{
Cell[4116, 123, 3127, 69, 194, "Input",ExpressionUUID->"dadf3877-fd30-4a08-aa89-5c61107b2cae"],
Cell[7246, 194, 5167, 107, 261, "Output",ExpressionUUID->"2f85dcdb-0bf1-4210-9a7a-369fc3f10aeb"]
}, Closed]],
Cell[12428, 304, 152, 3, 31, "Input",ExpressionUUID->"1f893e10-f48d-4ccd-a442-636aefc9daf2"],
Cell[CellGroupData[{
Cell[12605, 311, 262, 6, 56, "Subsubsection",ExpressionUUID->"0293c99e-0ade-4c1d-8b43-0942ac30065c"],
Cell[CellGroupData[{
Cell[12892, 321, 5076, 133, 298, "Input",ExpressionUUID->"d85711fe-2c58-412c-b9cf-430569cbf8dd"],
Cell[17971, 456, 1812, 34, 88, "Output",ExpressionUUID->"6635828e-5db6-4d54-a99f-ed1e69d0d5fe"],
Cell[19786, 492, 2115, 40, 88, "Output",ExpressionUUID->"e3a52e26-66c4-45a7-a55d-5e05015a891a"],
Cell[21904, 534, 2723, 52, 88, "Output",ExpressionUUID->"281767da-157a-476d-96f7-a070e78837ec"]
}, Closed]],
Cell[CellGroupData[{
Cell[24664, 591, 442, 10, 31, "Input",ExpressionUUID->"c462af7b-d49d-44c8-99df-ad6d723bf42b"],
Cell[25109, 603, 4427, 95, 275, "Output",ExpressionUUID->"43ce40f9-140e-42ec-9f67-fc10f5ec61ce"]
}, Open  ]],
Cell[29551, 701, 1345, 35, 90, "Input",ExpressionUUID->"fb171a54-62a8-48f5-a991-88c9c6b68ce4"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[30945, 742, 202, 4, 65, "Section",ExpressionUUID->"cded535e-1225-449a-a964-5aaea2fd7d5c"],
Cell[CellGroupData[{
Cell[31172, 750, 174, 3, 56, "Subsubsection",ExpressionUUID->"56638013-083c-458a-bc77-76115784599d"],
Cell[CellGroupData[{
Cell[31371, 757, 10037, 245, 688, "Input",ExpressionUUID->"39b15bc2-5929-43e9-9a52-77f1cc64abbd"],
Cell[41411, 1004, 1607, 43, 387, "Output",ExpressionUUID->"27cb4b7a-a8bf-45dd-8123-5df7a93415d4"],
Cell[43021, 1049, 1077, 27, 407, "Output",ExpressionUUID->"b4f3b062-536f-4a67-abb6-fba4c5dee3e0"]
}, Open  ]],
Cell[44113, 1079, 149, 3, 64, "Input",ExpressionUUID->"4ccca1b2-8827-45d9-9f6c-9ace1ea35bc4"],
Cell[44265, 1084, 154, 3, 37, "Input",ExpressionUUID->"b5ddce71-8d5b-45c4-8eaf-3b72455df06c"]
}, Closed]],
Cell[CellGroupData[{
Cell[44456, 1092, 188, 3, 45, "Subsubsection",ExpressionUUID->"c7521ea5-63ae-4833-8856-e1af434bccd5"],
Cell[CellGroupData[{
Cell[44669, 1099, 3861, 81, 142, "Input",ExpressionUUID->"51d0b5d3-ca1b-4bd1-a4e6-a8c8431c8f91"],
Cell[48533, 1182, 41049, 878, 519, "Output",ExpressionUUID->"d6aeef15-9559-4bef-b77b-9f851eae6f1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89619, 2065, 3864, 81, 142, "Input",ExpressionUUID->"32cd3ab4-f6fe-4235-9131-533e2fe0567f"],
Cell[93486, 2148, 40994, 882, 519, "Output",ExpressionUUID->"e01b14d5-e899-4095-a4bd-0a072863cafc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[134529, 3036, 311, 5, 45, "Subsubsection",ExpressionUUID->"8a21711c-aa3a-4228-a60c-e9fe8a028382"],
Cell[CellGroupData[{
Cell[134865, 3045, 3388, 72, 142, "Input",ExpressionUUID->"b82601f4-7dec-459e-81b0-54b050c49130"],
Cell[138256, 3119, 12174, 221, 442, "Output",ExpressionUUID->"5928bc63-192b-4686-92dd-10cd85124954"]
}, Closed]],
Cell[CellGroupData[{
Cell[150467, 3345, 5016, 95, 110, "Input",ExpressionUUID->"0e9e2d64-a47f-4bfc-b7e8-5234b76097dd"],
Cell[155486, 3442, 54277, 1071, 417, "Output",ExpressionUUID->"479f8abd-2642-4497-9c84-598f73b5557b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[209812, 4519, 172, 3, 45, "Subsubsection",ExpressionUUID->"85c98a4a-bd27-409e-aa95-71f4161456dd"],
Cell[CellGroupData[{
Cell[210009, 4526, 20524, 552, 1052, "Input",ExpressionUUID->"e0b35699-51bf-45a7-9e4f-0a00bc7da84d"],
Cell[230536, 5080, 2140, 46, 470, "Output",ExpressionUUID->"f98998d0-a71d-4da0-bef5-e523765ad645"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232713, 5131, 17023, 503, 1078, "Input",ExpressionUUID->"123d805d-0ba8-46a2-998a-a7b4238a3111"],
Cell[249739, 5636, 9296, 178, 470, "Output",ExpressionUUID->"da230ae9-60ff-4ab6-829c-6456559fd9d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259072, 5819, 4031, 112, 246, "Input",ExpressionUUID->"cdd51635-4628-4dea-9c9a-3bfa7a771588"],
Cell[263106, 5933, 11150, 223, 470, "Output",ExpressionUUID->"a8c93bd7-1900-4cba-8596-b7193d5f6780"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274293, 6161, 4058, 113, 246, "Input",ExpressionUUID->"36b02803-414f-4350-9e58-2ccc07dfe0d8"],
Cell[278354, 6276, 10809, 215, 470, "Output",ExpressionUUID->"df3b639c-483e-467d-b506-77069c05c361"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


